How many sorted projections determine any n points in k dimensions?

Let $d_1,\dots,d_m$ be directions in $\mathbb{R}^k$, where $k\ge 2$. A multiset $X$ of $n$ points of $\mathbb{R}^k$ projects to the $m$ multisets of numbers $\{\{x\cdot d_j : x\in X\}\}$, or equivalently to the $m$ sorted lists of these numbers. How many directions are needed for these projections to determine every multiset of $n$ points? Two simple bounds are known in every dimension: more than $(k-1)\log_2 n$ directions are always needed, and $(k-1)n+1$ directions in general position always suffice. In the plane much more is known: Matousek, Privetivy and Skovron showed that almost every choice of $O(\log n \log\log n)$ directions suffices. Whether anything similar holds in higher dimensions was left open by Dym, Wellershoff, Tsoukanis, Levy and Balan. We observe that two lemmas of Hair and Sahai, proved for list recovery of random linear codes, answer that question, and by tightening their argument we show that in every dimension almost every choice of $(4k-2)\ln(2n)\ln(k\log_2 2n)+k+1$ directions suffices. For $k\le 10$ this beats the linear bound once $n$ is larger than about 100: for example, 144 directions suffice for multisets of 1000 points in the plane, and an exact computation lowers this to 133. Letting some of the random blocks in their argument fail removes a factor $\log k$: almost every choice of $O(k\log n\log\log n)$ directions suffices, uniformly in $k$ and $n$. We also show that $2k-1$ directions never determine three points, so that the logarithmic lower bound is not tight; that every $m$ directions in the plane fail on some pair of multisets of size $O(1.65^m)$, improving the bound $O(1.80^m)$ of Matousek, Privetivy and Skovron; and that for each $k$, $m$ and $n$, either almost every choice of $m$ directions works or almost none does.

==> anc/README.txt <==
Ancillary files for "How many sorted projections determine any n points in R^k?"

code/            the computations behind the paper; start with code/README.md.
provenance.pdf   the one-page note on how the bounds in the figures are credited
provenance.tex   its source

Built from commit 77f8bee of the authors' repository.


==> anc/code/README.md <==
# Computations behind *How many sorted projections determine any n points in R^k?*

These scripts back the computer-assisted statements in the paper. They were written in
October 2026 and need Python 3 with numpy and sympy. The bounds database
and the plots also need Python >= 3.11 (for `tomllib`; or the `tomli` package), matplotlib and
LaTeX. Run them from this folder:

```
python3 locate_exact.py 5 '1,0;0,1;1,1;1,3;3,-2'
```

A list of directions is given as `'d1;d2;...'`, each direction by its coordinates. The scripts say
that a list *locates* n points when it separates multisets of size n, and that it is *fooled*
when two different multisets of size n have the same sorted projections.


## The scripts

- **`plot_bounds.py`** draws Figure 1, the best known bounds for k = 2, ..., 10, into
  `../paper/fig_best.pdf` (the paper's Makefile runs it). Panel (a) shows the bounds known before
  the paper and panel (b) those known now, with the same axes and styles. It uses `sharpbound.py`,
  and needs numpy, matplotlib, mpmath and LaTeX.
- **`bounds.toml`** is the database of known bounds on m_k(n): what each reference states, with
  its date. **`boundsdb.py`** reads it and is the only place where the best bounds and their
  credits are decided (the rules are in its docstring). After every change to the database, run
  `python boundsdb.py --check`. It validates the file, self-tests the formulas, looks for
  contradictions, and reports combinations of constructions that no reference states.
  `python boundsdb.py --exact K [--without this]` lists the known values of m_K(n) and their
  credits, and `python boundsdb.py --table` prints the numbers of Table S1 with their credits. Each family, and each reference's single cases, carries a `colour` hint, so that all
  plots use the same colour for the same bound. The hint is only a default: a caller may
  override it.
- **`plot_best_k.py --k K [--without this] [--labels labels/kK_now.toml]`** draws the best
  bounds for one k from the database, as `../paper/best_kK_now.pdf` (or `best_kK_without_this.pdf`).
  `--without this` shows what was known before this paper. One call draws one plot, labelled only
  by its k. Which k to show, and how to arrange the plots in figures and panels, is left to the
  paper. `--size W H` and `--ylim LO HI` set the shape and the vertical range, and
  `--colour KEY=#rrggbb` overrides the database's colour hint for one formula or reference. The label files in
  `labels/` place labels on the cases where m_k(n) is known, and say which plot they are for. The
  script checks every label against the database and refuses to draw if one disagrees with it.
- **`sharpbound.py`** computes the bound m^sharp_k(n) of Theorem `thm:main`, which comes from the
  sharpened Hair-Sahai lemma (Lemma `lem:sharp`), and its closed form
  (4k-2) ln(2n) ln(k log2 2n) + k + 1. It also computes the intermediate numbers of Remark
  `rem:sharp`: Hair and Sahai's bound as their proof writes it, their inequality evaluated
  exactly, and that with the without-replacement factor kept. Run it to print these for
  k = 2, 3, 10, with each value checked at 50 digits (it needs mpmath, which comes with sympy).
  It also prints the n from which they beat the linear bound.
- **`flatbound.py`** computes the bounds m^flat_{k,eq}(n) and m^flat_{k,bal}(n) of Theorem `thm:main`
  (Lemma `lem:blocks-fail`: split the colours into q >= k blocks and ask only that k of them
  connect W), each by search from m = k, so that it is the least value. Run it to print the m^flat
  rows of Table S1 and all of Table S2, with each value checked at 50 digits. The functions
  need only the standard library and `sharpbound.py`.
- **`locate_exact.py n 'd1;d2;...'`** is the exact test of Lemma `lem:criterion` in Section
  `sec:prelim` (a reformulation of BHS Prop. 3.8), run as a depth-first search over lists of pairings in rational
  arithmetic. It prints `LOCATES` (a proof, for integer directions) or `FOOLED via <pairings>`.
- **`locate.py case:n ...`** is the same search in floating point, which is faster. Every
  "fooled" verdict is re-checked exactly, and an explicit confusable pair is extracted and
  its sorted projections compared exactly. The cases are named in `__main__`: `dwtlb525`, `gauss<seed>_<k>_<m>`,
  `unifI<seed>_<k>_<m>`, and so on.
- **`lambda_family.py`**: for the 4 directions `(1,0),(0,1),(1,1),(1,lam)` and 5 points, it finds
  the pairing patterns that fool a generic list. For each pattern it computes a polynomial
  in `lam` whose roots contain every `lam` where that pattern might fail. The gcd over all
  patterns is `lam*(lam-1)`, so every list of 4 directions in the plane is fooled. This is
  Lemma `lem:four`.
- **`pair5.py`** extracts the explicit pair X(lam), Y(lam) of Lemma `lem:four` and checks
  it symbolically. (The lemma itself turned out to be Bianchi-Longinetti, Discrete
  Comput. Geom. 5 (1990), p. 234 and Fig. 2. We rediscovered it with these scripts.)
- **`pair6.py`** checks Lemma `lem:five` symbolically: every entry of its table of projections and
  pairs, and the argument that X != Y. The search that found the pair is in `latin_search/`
  (claim `m5`), and the `slack.py` example for k = 2, N = 12 below is the same pairing.
- **`latin_search/`** is the exhaustive search over Latin rectangles of Remark `rem:six-seven`:
  generic lists of 4, 5, 6 and 7 directions in the plane separate multisets of size 4, 5, 11 and
  14, and for 5 directions and 6 points exactly one Latin rectangle works, the matching of Lemma
  `lem:five`. It needs a C compiler, bash and Python 3 with sympy. `./run_claim.sh CLAIM THREADS`
  re-runs one claim from scratch and ends with a one-line verdict. Its README gives the method,
  the expected output and the running times (about 37 CPU-hours in all, almost all of them for
  seven directions and 14 points).

## Results used in the paper

| case | verdict | how |
|---|---|---|
| (1,0),(0,1),(1,1),(1,3), n=4 | locates | exact |
| (1,0),(0,1),(1,1),(1,3), n=5 | fooled (Lemma lem:four) | exact |
| (1,0),(0,1),(1,1),(1,3),(3,-2), n=5 | locates | exact |
| (1,0),(0,1),(1,1),(1,a),(1,b), n=6 | fooled (Lemma lem:five) | exact, symbolic in a, b (`pair6.py`) |
| DWTLB (5,2,5) matrix x 10^6, n=5 | locates | exact |
| DWTLB (4,2,4) matrix x 100, n=4 | locates | exact |
| DWTLB (3,3,6) matrix x 100, n=3 | **fooled** (coplanar e1, e3, (21,0,45)) | exact |
| e1,e2,e3,(1,2,4),(3,-1,2),(-2,5,1), n=3 | locates | exact |
| e1,e2,e3,(1,1,1),(1,2,3),(2,-1,1), n=3 | fooled, although in general position | exact |
| DWTLB (3,4,8) matrix x 100, n=3 | locates | exact |
| e1..e4,(5,2,-8,3),(-1,7,4,9),(8,-3,6,-5),(4,9,-2,7), n=3 | locates | exact |
| random lists (Gaussian; identity + uniform), 5 directions in the plane, n=5 | all locate | float, wide margin |
| random lists, 4 directions in the plane, n=5 | all fooled | exact pair |
| generic lists of 4 directions in the plane, n=4 | locate | exhaustive search, decided exactly (`latin_search/`, claim `m4`) |
| generic lists of 5 directions in the plane, n=5 | locate | the same (claim `m5`) |
| generic lists of 5 directions in the plane, n=6 | fooled, by exactly one Latin rectangle: that of Lemma lem:five | the same (claim `m5`) |
| generic lists of 6 directions in the plane, n=11 | locate | the same (claim `m6`) |
| generic lists of 7 directions in the plane, n=14 | locate | the same (claim `m7`) |

**How much the pinning-pattern method loses** (`slack.py k s [pin|rig|true|all]`; exhaustive
search over bipartite matching multigraphs on N = 2s vertices, one permutation per colour):

| k | N | g_pin (no pinning pattern) | g_rig (no rigid W) | g_true (generically fooled, disjoint) |
|---|---|---|---|---|
| 2 | 2 | 1 | 1 | 1 |
| 2 | 4 | 2 | 2 | 2 |
| 2 | 6 | 3 | 3 | 3 (triangle) |
| 2 | 8 | **4** (XOR Latin square) | 3 | 3 (cube) |
| 2 | 10 | 4 | 4 | 4 (Bianchi-Longinetti pattern) |
| 2 | 12 | - | - | 5 (5 generic directions are fooled by a 6+6 pair; 6 are not) |
| 3 | 4 | 4 | 4 | 4 |
| 3 | 6 | **6** | 5 | 5 (triangle) |
| 3 | 8 | **8** (doubled XOR) | 6 | 6 (cube, 2 directions per group) |

The k = 2, N = 12 example is the pairing of Lemma `lem:five`: relabel the points of Y by
b -> 5 - b, and its five permutations become the five factors of the lemma's table.

g_true <= g_rig <= g_pin always. In every case so far g_rig = g_true, and pinning patterns lose
at most k-1 colours. For comparison, the sharpened Hair-Sahai lemma of the paper (`sharpbound.py`)
guarantees a pattern only from 24 colours for k = 2 and N = 10, against the 5 that always suffice.
So the big loss is in the graph-theoretic analysis, not in the pinning concept.

**MATLAB check.** `numpy.random.RandomState(5489).random_sample(6)` reproduces MATLAB's default
`rand` stream. DWTLB's (5,2,5) matrix is `[eye(2), rand(2,3)]`. Their public driver
(`rvbalan/SortingBasedUniversalKeys/drivertestKey.m`) instead uses `rng(42); randn(d,D-d)`.

**Rounding test** (`rounding_test.py n k m draws decimals dist`, then
`parallel_check.py <logs>`), for lists `[I | A]` of 5 directions in the plane and n = 5:

| entries of A | fooled |
|---|---|
| continuous uniform | 0 of 40 |
| continuous normal | 0 of 40 |
| uniform, rounded to 2 decimals | 0 of 80 |
| normal, rounded to 1 decimal | 20 of 80, every one with two parallel directions (Lemma lem:four) |

In the "locates" verdicts, the smallest singular value treated as nonzero was 1.9e-7.


==> anc/code/bounds.toml <==
# Known bounds on m_k(n): the least m such that some list of m directions in R^k separates every
# pair of multisets of n points (Figures 1-3 of the paper).
#
# This file records only what each reference STATES.  Nothing here says who is "best" or who gets
# the credit: boundsdb.py derives that by fixed rules (see its docstring), and plotting scripts only
# ask boundsdb.py.  Keep this file up to date by hand; run `python boundsdb.py --check` after every
# change.
#
# Dates are those of the first public version (arXiv v1 where there is one), as YYYY, YYYY-MM or
# YYYY-MM-DD.  Credit goes to the earliest date, so a coarse date sorts as the start of its period.
#
# `where` cites this paper by \label (thm:three, rem:small), not by number, so that it stays right
# when theorems move; --check warns if such a label is no longer in ../paper/main.tex.

[policy]
count_numerical = false   # results found only in floating point (status "numerical") earn no credit:
                          # the figures show only results that can be checked.  A value that a source
                          # found numerically and we verified exactly, with the method stated in the
                          # paper, is entered as ours, with the source named in `where`.

# ---- references --------------------------------------------------------------------------------
[ref.Renyi]
label = "Rényi"
date = "1952"
cite = "A. Rényi, Acta Math. Acad. Sci. Hungar. 3 (1952) 131-142"

[ref.BL90]
label = "BL90"
date = "1990"
cite = "G. Bianchi and M. Longinetti, Discrete Comput. Geom. 5 (1990) 223-242"
colour = "#c49a00"      # for this reference's single cases

[ref.MPS]
label = "MPS"
date = "2008"            # journal year; check for an earlier preprint
cite = "J. Matoušek, A. Přívětivý and P. Škovroň, SIAM J. Discrete Math. 22 (2008) 1605-1623"

[ref.HSW]
label = "HSW"
date = "2021-12"
cite = "M. Holler, A. Schlüter and B. Wirth, Appl. Comput. Harmon. Anal. 70 (2024) 101631; arXiv:2112.09743"

[ref.BT23]
label = "BT23"
date = "2023-06-21"
cite = "R. Balan and E. Tsoukanis, Relationships between the phase retrieval problem and permutation invariant embeddings, SampTA 2023; arXiv:2306.13111"
colour = "#d65f9e"      # for this reference's single cases

[ref.DWTLB]
label = "DWTLB"
date = "2025-10"
cite = "N. Dym, M. Wellershoff, E. Tsoukanis, D. Levy and R. Balan, IEEE Trans. Inf. Theory 72(6) (2026) 4297-4311; arXiv:2510.22186v2"
colour = "#8a3fb5"      # for this reference's single cases

[ref.this]
label = "this paper"
date = "2026-11-12"       # arXiv v2 (v1 was 2026-11-04; nothing else was published in between)
cite = "this paper"
colour = "#6fa8ff"      # for this reference's single cases

# ---- families: bounds stated as formulas -------------------------------------------------------
# `formula` names a function in boundsdb.FORMULAS; `params` are passed to it.  `side` is "upper"
# (a list of that many directions separates) or "lower" (every shorter list fails).  `lists` says
# which lists an upper bound is about.  k = [kmin, kmax]; kmax = 0 means no limit.
#
# `colour` (on a family, or on a reference for its single cases) is only a hint to plotting
# scripts, so that plots agree on colours; a caller may override it.  Give every family with the
# same formula the same colour (--check warns otherwise).  So that a plot shows at a glance what
# this paper adds, every bound of this paper is a blue, and no other reference uses a blue.

[[family]]
ref = "Renyi"
formula = "linear"
colour = "#d0202e"
side = "upper"
lists = "general position"
k = [2, 2]
where = "Rényi 1952 (k = 2)"

[[family]]
ref = "HSW"
formula = "linear"
colour = "#d0202e"
side = "upper"
lists = "general position"
k = [2, 0]
where = "Proposition 48 and Corollary 49 (Proposition 56 and Corollary 57 in arXiv v1)"

[[family]]
ref = "MPS"
formula = "mps31"
colour = "#2db83d"
side = "upper"
lists = "almost every"
k = [2, 2]
where = "Proposition 3.1 with Lemma 2.3, constant as printed"

[[family]]
ref = "this"
formula = "flat_bal"
colour = "#1b5fdf"
side = "upper"
lists = "almost every"
k = [2, 0]
where = "Theorem thm:main, m^flat_{k,bal}(n) (Lemma lem:blocks-fail); listed before m^sharp so that it takes the credit where they tie"

[[family]]
ref = "this"
formula = "flat_eq"
colour = "#1b5fdf"
side = "upper"
lists = "almost every"
k = [2, 0]
where = "Theorem thm:main, m^flat_{k,eq}(n) (Lemma lem:blocks-fail)"

[[family]]
ref = "this"
formula = "sharp"
colour = "#1b5fdf"
side = "upper"
lists = "almost every"
k = [2, 0]
where = "Theorem thm:main, m^sharp_k(n)"

[[family]]
ref = "this"
formula = "sharp_cf"
colour = "#1b5fdf"
side = "upper"
lists = "almost every"
k = [2, 0]
where = "Theorem thm:main, closed form m^CF_k(n)"

# Hair and Sahai's lemmas, carried over from list recovery of codes, so new here (provenance note,
# rule 2); the paper calls both bounds theirs (rule 1).  Never the best, so no figure shows them.
[[family]]
ref = "this"
formula = "hs_printed"
colour = "#8fa8d8"
side = "upper"
lists = "almost every"
k = [2, 0]
where = "Lemma lem:hs: m^HS_k(n), Hair and Sahai (arXiv:2605.30101) Lemmas 5-7 as their proof writes them"

[[family]]
ref = "this"
formula = "hs_eta"
colour = "#8fa8d8"
side = "upper"
lists = "almost every"
k = [2, 0]
where = "equation eq:mhse: m^HSE_k(n), Hair and Sahai's own inequality evaluated exactly"

[[family]]
ref = "BL90"
formula = "hypercube"
colour = "#b08a5c"
side = "lower"
k = [2, 2]
where = "Proposition 4 (p. 235), with sets of 2^(m-1) points (p. 236); MPS note that the construction was rediscovered several times"

[[family]]
ref = "MPS"
formula = "product"
colour = "#ff7a00"
side = "lower"
k = [2, 2]
params = { groups = [[1, 1], [3, 3], [9, 99]] }   # [g, f]: every g directions have f(D) <= f
where = "Lemma 4.1 applied to the triangle (Section 4) and the 9-direction example (p. 25)"

[[family]]
ref = "DWTLB"
formula = "hypercube"
colour = "#b08a5c"
side = "lower"
k = [2, 0]
where = "Theorem 5 (Theorem 4 in arXiv v1)"

[[family]]
ref = "this"
formula = "three_points"
colour = "#0b2a8c"
side = "lower"
k = [2, 0]
where = "Theorem thm:three(b)"

[[family]]
ref = "this"
formula = "plane12"
#colour = "#4f9a86"
colour = "#00a8ff" # brighter
side = "lower"
k = [2, 2]
where = "Theorem thm:plane: f(D) <= c_r 12^t / 2 for m = 5t + r, (c_r) = (1, 2, 4, 6, 10)"

# ---- constructions: f(D) <= f for every list D of g directions in R^k ---------------------------
# Used only by --check, which pools them across references to find combinations nobody has stated.
[[construction]]
ref = "BL90"
k = 2
g = 4
f = 5
where = "p. 234 and Fig. 2"

[[construction]]
ref = "this"
k = 2
g = 5
f = 6
where = "Lemma lem:five"

# ---- points: single (n, k) cases ---------------------------------------------------------------
# upper = m: some list of m directions separates multisets of size n (so also of every size < n).
# lower = m: every list of fewer than m directions fails at n (so also at every size > n).
# status: "proved", "numerical" (floating point only) or "fails-as-printed" (recorded, never used).

[[point]]
ref = "BT23"
n = 2
k = 2
lower = 3
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 3
lower = 5
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 4
lower = 7
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 5
lower = 9
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 6
lower = 11
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 7
lower = 13
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 8
lower = 15
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 9
lower = 17
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BT23"
n = 2
k = 10
lower = 19
status = "proved"
where = "Corollary 5 (via real phase retrieval): an injective sorting embedding of two points needs D >= 2d-1"

[[point]]
ref = "BL90"
n = 5
k = 2
lower = 5
status = "proved"
where = "any four directions fail on five points, p. 234"

[[point]]
ref = "DWTLB"
n = 4
k = 2
upper = 4
status = "numerical"
where = "Section 4 (exactly confirmed by Remark rem:small of this paper)"

[[point]]
ref = "DWTLB"
n = 5
k = 2
upper = 5
status = "numerical"
where = "Section 4"

[[point]]
ref = "DWTLB"
n = 3
k = 4
upper = 8
status = "numerical"
where = "Section 4"

[[point]]
ref = "DWTLB"
n = 3
k = 3
upper = 6
status = "fails-as-printed"
where = "Section 4; three printed directions are coplanar, so the construction of Theorem thm:three fools it"

[[point]]
ref = "this"
n = 4
k = 2
upper = 4
status = "proved"
where = "Remark rem:small, exact certificate, exact test in integer arithmetic (locate_exact.py); the list (1,0),(0,1),(1,1),(1,3); Dym et al. had found one in floating point (DWTLB Section 4)"

[[point]]
ref = "this"
n = 5
k = 2
upper = 5
status = "proved"
where = "Remark rem:small, exact certificate, exact test in integer arithmetic (locate_exact.py); the list (1,0),(0,1),(1,1),(1,3),(3,-2); Dym et al. had found one in floating point (DWTLB Section 4)"

[[point]]
ref = "this"
n = 11
k = 2
upper = 6
status = "proved"
where = "Remark rem:six-seven: generic lists of six directions separate multisets of size 11 (exhaustive search over matching graphs, latin_search/)"

[[point]]
ref = "this"
n = 14
k = 2
upper = 7
status = "proved"
where = "Remark rem:six-seven: generic lists of seven directions separate multisets of size 14 (exhaustive search over matching graphs, latin_search/)"

[[point]]
ref = "this"
n = 3
k = 3
upper = 6
status = "proved"
where = "Remark rem:small, exact certificate, exact test in integer arithmetic (locate_exact.py); the list Dym et al. printed for this case fails (DWTLB Section 4)"

[[point]]
ref = "this"
n = 3
k = 4
upper = 8
status = "proved"
where = "Remark rem:small, exact certificate, exact test in integer arithmetic (locate_exact.py); Dym et al. had found one in floating point (DWTLB Section 4), and their printed list also passes the exact test"


==> anc/code/boundsdb.py <==
"""The database of known bounds on m_k(n) (bounds.toml), and the fixed rules that turn it into best
bounds and credits.  Plotting scripts ask this module; they never decide credit themselves.

The rules:
  1. Each usable entry gives, at each (n, k) it covers, an upper and/or a lower value.  A family
     gives its formula.  A point with upper = m at n0 gives m for every n <= n0 (fewer points are
     easier), and one with lower = m at n0 gives m for every n >= n0.  Usable means status "proved",
     or "numerical" when policy.count_numerical is true; "fails-as-printed" is never used.
  2. The best upper bound is the least upper value; the best lower bound the greatest lower value.
  3. Each is credited to the earliest-dated entry that attains it (ties: the earlier in the file).
     Entries are never combined with each other: a value that needs a combination must be stated
     by some entry (--check finds such combinations among the constructions).
  4. Where the two are equal, m_k(n) is known, and the value is credited to the later of the two.

What was known without some references (for instance before this paper: without = ["this"]) is
the same computation on the database with those references' entries removed.

Maintenance:
  python boundsdb.py --check [--kmax K] [--nmax N]    validate the file, self-test the formulas,
                                                      look for contradictions and unstated
                                                      combinations; exit 1 on any error
  python boundsdb.py --exact K [--without REF ...] [--set count_numerical=false]
                                                      the known values of m_K(n) and their credits
  python boundsdb.py --table                          the numbers of Table S1 of the paper, with
                                                      their credits
"""
import bisect, math, os, re, sys
from dataclasses import dataclass, field
import numpy as np
try:
    import tomllib                              # Python >= 3.11
except ModuleNotFoundError:
    try:
        import tomli as tomllib                 # the same parser for older Pythons (pip install tomli)
    except ModuleNotFoundError:
        sys.exit("Error! boundsdb.py needs Python >= 3.11 (for tomllib), or the tomli package.  With "
                 "make, choose the Python by  make PYTHON=/path/to/python  or in ../paper/local.mk.")

HERE = os.path.dirname(os.path.abspath(__file__))
DEFAULT_DB = os.path.join(HERE, "bounds.toml")
CODE = HERE                      # sharpbound.py, for the self-test, lives beside this file
NMAX = 10 ** 5
STATUSES = ("proved", "numerical", "fails-as-printed")
INF = np.iinfo(np.int64).max // 4

# ---- formulas: each returns an int array a with a[n] = the bound at n, for 0 <= n <= N ------------
# N may instead be an increasing array of values of n; then a[i] is the bound at n = N[i].
def _ns(N):
    return np.asarray(N, dtype=np.int64) if np.ndim(N) else np.arange(N + 1, dtype=np.int64)

def _bitlen(N):
    if np.ndim(N):
        return np.array([int(n).bit_length() for n in N], dtype=np.int64)
    b = np.zeros(N + 1, dtype=np.int64)
    for q in range(1, N.bit_length() + 1):
        b[2 ** (q - 1):2 ** q] = q
    return b

def _from_thresholds(t, N):
    """Lower bound 1 + #{m >= 1 : s_m <= n}, where s_m = min_{m' >= m} t_m' (the least n at which
    every list of at least m directions is known to fail)."""
    s = list(t)
    for i in range(len(s) - 2, -1, -1):
        s[i] = min(s[i], s[i + 1])
    return 1 + np.searchsorted(np.array(s, dtype=float), _ns(N), side="right")

def _product_thresholds(groups, mmax=200):
    """t_m = min over partitions of m directions into groups [g, f] of (1/2) prod 2f (product lemma)."""
    best = [math.inf] * (mmax + 1)
    best[0] = 1
    for i in range(1, mmax + 1):
        for g, f in groups:
            if g <= i:
                best[i] = min(best[i], best[i - g] * 2 * f)
    return [x / 2 for x in best[1:]]

def f_linear(k, N):
    return (k - 1) * _ns(N) + 1

def f_mps31(k, N):
    n = np.maximum(_ns(N), 1).astype(float)
    return np.ceil(5 * np.log2(2 * n) ** 3).astype(np.int64)

def f_sharp_cf(k, N):
    b = 2 * np.maximum(_ns(N), 1).astype(float)
    return np.ceil((4 * k - 2) * np.log(b) * np.log(k * np.log2(b)) + k + 1).astype(np.int64)

_SHARP = {}
def f_sharp(k, N):
    """m^sharp_k(n): least kT with k log2(2n) prod_{j<T} (1 - kT/(4 (kT-j) ln 2n)) < 1.  The least T
    is nondecreasing in n, so each search starts from the previous one."""
    ns = _ns(N)
    key = (k, tuple(ns.tolist()) if np.ndim(N) else N)
    if key not in _SHARP:
        a, T = np.zeros(len(ns), dtype=np.int64), 1
        for i, n in enumerate(ns.tolist()):
            if n < 2:
                continue
            lb, target = math.log(2 * n), -math.log(k * math.log2(2 * n))
            while True:
                m, j = k * T, np.arange(T)
                if np.log1p(-m / (4 * (m - j) * lb)).sum() < target:
                    break
                T += 1
            a[i] = k * T
        _SHARP[key] = a
    return _SHARP[key]

def _flat_works(m, n, k, balanced, q0=None):
    """A q in k..m for which m colours, split into q blocks (equal ones unless balanced), satisfy
    Lemma lem:blocks-fail with N = 2n: sum of the blocks' P_{2n}(m, t) < q - k + 1; else None."""
    lN, tmax = math.log(2 * n), -(-m // k) + 1
    lp = [math.log(math.log2(2 * n))]
    for j in range(min(tmax, (m + 1) // 2)):
        lp.append(lp[-1] + math.log1p(-m / (4 * (m - j) * lN)))
    for q in ([q0] if q0 and k <= q0 <= m else []) + list(range(k, m + 1)):
        t, r = divmod(m, q)
        if r and not balanced:
            continue
        if (q - r) * math.exp(lp[t]) + (r * math.exp(lp[t + 1]) if r else 0.0) < q - k + 1:
            return q
    return None

_FLAT = {}
def _flat(k, N, balanced):
    """m^flat_{k,bal}(n) (or m^flat_{k,eq}(n)) of Theorem thm:main.  It is nondecreasing in n, since
    P_{2n}(m, t) increases with n, so each search starts from the previous value, and tries first the
    q that worked last; flatbound.py has the plain search, which --check compares."""
    ns = _ns(N)
    key = (k, balanced, tuple(ns.tolist()) if np.ndim(N) else N)
    if key not in _FLAT:
        a, m, q0 = np.zeros(len(ns), dtype=np.int64), k, None
        for i, n in enumerate(ns.tolist()):
            if n < 2:
                continue
            while True:
                q = _flat_works(m, n, k, balanced, q0)
                if q:
                    q0 = q
                    break
                m += 1
            a[i] = m
        _FLAT[key] = a
    return _FLAT[key]

def f_flat_bal(k, N):
    return _flat(k, N, True)

def f_flat_eq(k, N):
    return _flat(k, N, False)

def f_hs_printed(k, N):
    """m^HS_k(n) = k ceil(8 ln(2n) (ln ln 8n + ln 2k + 1)): Hair and Sahai's bound as their proof writes it."""
    n = np.maximum(_ns(N), 1).astype(float)
    return k * np.ceil(8 * np.log(2 * n) * (np.log(np.log(8 * n)) + math.log(2 * k) + 1)).astype(np.int64)

def f_hs_eta(k, N):
    """m^HSE_k(n): least kT with log2(2n) (1 - 1/(8 ln 2n))^T <= 1/(2k), their inequality evaluated exactly."""
    b = 2 * np.maximum(_ns(N), 1).astype(float)
    T = np.ceil((np.log(np.log2(b)) + math.log(2 * k)) / -np.log1p(-1 / (8 * np.log(b))))
    return k * np.maximum(T, 1).astype(np.int64)

def f_hypercube(k, N):
    return (k - 1) * _bitlen(N) + 1

def f_three_points(k, N):
    n, q = _ns(N), _bitlen(N)
    return (k - 1) * q + 1 + ((q >= 2) & (3 * 2.0 ** (q - 2) <= n) & (n < 2.0 ** q))

def f_plane12(k, N):
    # the best grouping into blocks of 5, 4, 3, 2 and 1 directions (f <= 6, 5, 3, 2, 1):
    # t blocks of 5 and one block of r, for m = 5t + r
    c = (1, 2, 4, 6, 10)
    t = [0.5 * c[m % 5] * 12 ** (m // 5) for m in range(1, 200)]
    return _from_thresholds(t, N)

def f_product(k, N, groups):
    return _from_thresholds(_product_thresholds(groups), N)

FORMULAS = {"linear": f_linear, "mps31": f_mps31, "sharp": f_sharp, "sharp_cf": f_sharp_cf,
            "flat_bal": f_flat_bal, "flat_eq": f_flat_eq,
            "hs_printed": f_hs_printed, "hs_eta": f_hs_eta, "hypercube": f_hypercube, "three_points": f_three_points, "plane12": f_plane12,
            "product": f_product}

# The constructions behind each lower-bound formula, as [g, f] groups for the product lemma.  Used
# by --check to pool constructions across references, and to self-test the formulas.
def groups_of(formula, k, params):
    unit = [[r, 1] for r in range(1, k)]               # any k-1 directions have a common normal
    return {"hypercube": unit, "three_points": unit + [[2 * k - 1, 3]],
            "plane12": [[1, 1], [2, 2], [3, 3], [4, 5], [5, 6]], "product": params.get("groups")}.get(formula)

# ---- the database ------------------------------------------------------------------------------
def parse_date(s):
    parts = [int(x) for x in str(s).split("-")]
    if not 1 <= len(parts) <= 3:
        raise ValueError(f"bad date {s!r}")
    return tuple(parts + [1] * (3 - len(parts))), len(parts)

@dataclass
class Entry:
    i: int                       # position in the file
    kind: str                    # "family" or "point"
    ref: str
    date: tuple
    precision: int               # 1 = year, 2 = month, 3 = day
    status: str = "proved"
    formula: str = ""
    side: str = ""
    params: dict = field(default_factory=dict)
    kmin: int = 2
    kmax: int = 0
    n: int = 0
    k: int = 0
    upper: int = 0
    lower: int = 0
    where: str = ""
    colour: str = ""             # a hint for plots: the entry's own, or (single cases) its reference's

    def covers(self, k):
        return (self.k == k) if self.kind == "point" else (self.kmin <= k and (self.kmax == 0 or k <= self.kmax))

    def values(self, k, N):
        """{side: int array over 0..N (or over the values of n in N)}, INF / 0 where the entry says nothing."""
        out = {}
        if self.kind == "family":
            out[self.side] = FORMULAS[self.formula](k, N, **self.params)
        else:
            ns = _ns(N)
            if self.upper:
                out["upper"] = np.where(ns <= self.n, self.upper, INF).astype(np.int64)
            if self.lower:
                out["lower"] = np.where(ns >= self.n, self.lower, 0).astype(np.int64)
        return out

    def describe(self, db):
        what = self.formula if self.kind == "family" else \
            f"point (n={self.n}, k={self.k}" + (f", upper {self.upper}" if self.upper else "") + \
            (f", lower {self.lower}" if self.lower else "") + ")"
        return f"{db.refs[self.ref]['label']} {db.refs[self.ref]['date']}: {what}" + \
            (f" [{self.status}]" if self.status != "proved" else "")

class DB:
    def __init__(self, path=DEFAULT_DB, overrides=None, without=()):
        with open(path, "rb") as fh:
            raw = tomllib.load(fh)
        self.path, self.errors = path, []
        self.policy = dict(raw.get("policy", {}), **(overrides or {}))
        self.refs = raw.get("ref", {})
        self.constructions = raw.get("construction", [])
        self.entries = []
        dates = {}
        for key, r in self.refs.items():
            for need in ("label", "date"):
                if need not in r:
                    self.errors.append(f"ref {key}: no {need}")
            try:
                dates[key] = parse_date(r.get("date", "0"))
            except ValueError as e:
                self.errors.append(f"ref {key}: {e}")
                dates[key] = ((0, 1, 1), 1)
        i = 0
        for kind in ("family", "point"):
            for e in raw.get(kind, []):
                ref = e.get("ref")
                if ref not in self.refs:
                    self.errors.append(f"{kind} #{i}: unknown ref {ref!r}")
                    continue
                d, p = dates[ref]
                ent = Entry(i, kind, ref, d, p, status=e.get("status", "proved"), where=e.get("where", ""))
                if kind == "family":
                    ent.formula, ent.side, ent.params = e.get("formula"), e.get("side"), e.get("params", {})
                    ent.kmin, ent.kmax = e.get("k", [2, 0])
                    if ent.formula not in FORMULAS:
                        self.errors.append(f"family #{i} ({ref}): unknown formula {ent.formula!r}")
                    if ent.side not in ("upper", "lower"):
                        self.errors.append(f"family #{i} ({ref}): side must be upper or lower")
                else:
                    ent.n, ent.k, ent.upper, ent.lower = e.get("n"), e.get("k"), e.get("upper", 0), e.get("lower", 0)
                    if not (ent.upper or ent.lower):
                        self.errors.append(f"point #{i} ({ref}): neither upper nor lower")
                if ent.status not in STATUSES:
                    self.errors.append(f"{kind} #{i} ({ref}): unknown status {ent.status!r}")
                ent.colour = e.get("colour", "" if kind == "family" else self.refs[ref].get("colour", ""))
                if ent.colour and not re.fullmatch(r"#[0-9a-fA-F]{6}", ent.colour):
                    self.errors.append(f"{kind} #{i} ({ref}): colour {ent.colour!r} is not #rrggbb")
                self.entries.append(ent)
                i += 1
        for c in self.constructions:
            if c.get("ref") not in self.refs:
                self.errors.append(f"construction: unknown ref {c.get('ref')!r}")
        self.entry = {e.i: e for e in self.entries}        # by position in the file
        self.without = tuple(without)
        for ref in self.without:
            if ref not in self.refs:
                self.errors.append(f"without: no reference {ref!r}")
        self.entries = [e for e in self.entries if e.ref not in self.without]
        self.constructions = [c for c in self.constructions if c.get("ref") not in self.without]

    def usable(self, e):
        return e.status == "proved" or (e.status == "numerical" and self.policy.get("count_numerical", False))

    def label(self, ref):
        return self.refs[ref]["label"]

    def formula_colour(self, formula):
        """The colour hint of a formula ("" if none); --check makes sure its families agree."""
        return next((e.colour for e in self.entries if e.kind == "family" and e.formula == formula
                     and e.colour), "")

    def best(self, k, N=NMAX, entries=None):
        """Best bounds for n = 0..N, or for the values of n in an array N (rules 1-3).  Returns U, L
        (int arrays) and cu, cl (arrays of indices into self.entries: the credited entry at each n)."""
        entries = [e for e in self.entries if e.covers(k) and self.usable(e)] if entries is None else entries
        rank = {e.i: r for r, e in enumerate(sorted(entries, key=lambda e: (e.date, e.i)))}
        out = {}
        for side, pick, empty in (("upper", np.min, INF), ("lower", np.max, 0)):
            rows, idx = [], []
            for e in entries:
                v = e.values(k, N).get(side)
                if v is not None:
                    rows.append(v); idx.append(e.i)
            A = np.vstack(rows) if rows else np.full((1, len(_ns(N))), empty)
            best = pick(A, axis=0)
            R = np.where(A == best, np.array([rank[i] for i in idx])[:, None], len(rank) + 1)
            out[side] = (best, np.array(idx)[np.argmin(R, axis=0)])
        (U, cu), (L, cl) = out["upper"], out["lower"]
        return U, L, cu, cl

    def exact(self, k, N=NMAX):
        """[(n, m, credited ref, upper entry, lower entry)] where the best bounds meet (rule 4)."""
        U, L, cu, cl = self.best(k, N)
        out = []
        for n in range(2, N + 1):
            if U[n] == L[n]:
                eu, el = self.entry[cu[n]], self.entry[cl[n]]
                ref = eu.ref if eu.date >= el.date else el.ref
                out.append((n, int(U[n]), ref, eu, el))
        return out

# ---- --check -------------------------------------------------------------------------------------
def _pooled_partition(groups, m, mmax=200):
    best, back = [math.inf] * (mmax + 1), [None] * (mmax + 1)
    best[0] = 1
    for i in range(1, mmax + 1):
        for gi, (g, f, _) in enumerate(groups):
            if g <= i and best[i - g] * 2 * f < best[i]:
                best[i], back[i] = best[i - g] * 2 * f, gi
    parts, i = [], m
    while i > 0 and back[i] is not None:
        parts.append(groups[back[i]]); i -= groups[back[i]][0]
    return parts

def check(db, kmax=10, nmax=NMAX):
    errors, warnings = list(db.errors), []
    if errors:
        return errors, warnings
    # colour hints: every family has one, and the same formula has the same colour everywhere
    hints = {}
    for e in db.entries:
        if not e.colour:
            warnings.append(f"{e.describe(db)}: no colour hint")
        elif e.kind == "family":
            hints.setdefault(e.formula, set()).add(e.colour.lower())
    for formula, cs in hints.items():
        if len(cs) > 1:
            warnings.append(f"formula {formula} has different colour hints: {', '.join(sorted(cs))}")
    # this paper is cited by \label (e.g. "Theorem thm:three"): warn if a label has left the paper
    tex = os.path.join(HERE, "..", "paper", "main.tex")
    if os.path.exists(tex):
        with open(tex) as fh:
            labels = set(re.findall(r"\\label\{([^}]*)\}", fh.read()))
        cite = r"\b(?:thm|lem|rem|cor|prop|def|sec|app|eq|tab|fig):[\w-]+"
        for lab in sorted({lab for e in db.entries for lab in re.findall(cite, e.where)}):
            if lab not in labels:
                warnings.append(f"bounds.toml cites {lab}, which ../paper/main.tex no longer has")
        # and so are the scripts and the README in this folder
        for name in sorted(os.listdir(HERE)):
            if name.endswith((".py", ".md")):
                with open(os.path.join(HERE, name)) as fh:
                    for lab in sorted(set(re.findall(cite, fh.read())) - labels):
                        warnings.append(f"{name} cites {lab}, which ../paper/main.tex no longer has")
    # self-tests: the fast formulas against sharpbound.py, and the lower formulas against the
    # product lemma applied to their constructions
    sys.path.insert(0, CODE)
    import sharpbound
    for k in (2, 3, 10):
        a = f_sharp(k, nmax)
        for n in (2, 3, 10, 75, 1000, nmax):
            if a[n] != sharpbound.sharp(n, k):
                errors.append(f"self-test: f_sharp({n}, {k}) = {a[n]} but sharpbound.sharp gives {sharpbound.sharp(n, k)}")
            for name, fn in (("sharp_cf", sharpbound.sharp_cf), ("hs_printed", sharpbound.hs_printed),
                             ("hs_eta", sharpbound.hs_eta)):
                if FORMULAS[name](k, nmax)[n] != fn(n, k):
                    errors.append(f"self-test: f_{name}({n}, {k}) disagrees with sharpbound.{fn.__name__}")
    # the warm-started m-flat against flatbound.py's plain search from m = k
    import flatbound
    for k in (2, 3, 10):
        for n in (2, 3, 10, 79, 100, 1000, 12345, nmax):
            for name, fn in (("flat_bal", flatbound.flat_bal), ("flat_eq", flatbound.flat_eq)):
                if FORMULAS[name](k, nmax)[n] != fn(n, k):
                    errors.append(f"self-test: f_{name}({n}, {k}) disagrees with flatbound.{fn.__name__}")
    # a formula may be weaker than its constructions allow (Theorem thm:three(b) uses one triangle, but
    # for k = 2 two triangles do better), but never stronger
    for k in range(2, kmax + 1):
        for name in ("hypercube", "three_points") + (("plane12",) if k == 2 else ()):
            a, b = FORMULAS[name](k, nmax)[2:], f_product(k, nmax, groups_of(name, k, {}))[2:]
            if (a > b).any():
                n = 2 + int(np.argmax(a > b))
                errors.append(f"self-test: {name} at k={k}, n={n} claims {a[n-2]}, its constructions give only {b[n-2]}")
    # contradictions: counting every result that is not known to fail, numerical ones included
    for k in range(2, kmax + 1):
        ents = [e for e in db.entries if e.covers(k) and e.status != "fails-as-printed"]
        U, L, cu, cl = db.best(k, nmax, ents)
        bad = np.nonzero(U[2:] < L[2:])[0]
        if len(bad):
            n = 2 + int(bad[0])
            errors.append(f"k={k}: upper bound {U[n]} < lower bound {L[n]} at n={n} ({len(bad)} values of n): "
                          f"{db.entry[cu[n]].describe(db)}  vs  {db.entry[cl[n]].describe(db)}")
    # unstated combinations: pool the constructions of all references by the product lemma
    for k in range(2, kmax + 1):
        pool = []
        for e in db.entries:
            if e.kind == "family" and e.side == "lower" and e.covers(k) and db.usable(e):
                pool += [(g, f, e.ref) for g, f in groups_of(e.formula, k, e.params) or []]
        pool += [(c["g"], c["f"], c["ref"]) for c in db.constructions if c["k"] == k]
        first = {}                              # each [g, f] once, from its earliest reference
        for g, f, ref in pool:
            if (g, f) not in first or db.refs[ref]["date"] < db.refs[first[g, f]]["date"]:
                first[g, f] = ref
        pool = [(g, f, first[g, f]) for g, f in sorted(first)]
        pooled = _from_thresholds(_product_thresholds([(g, f) for g, f, _ in pool]), nmax)
        _, L, _, cl = db.best(k, nmax)
        gain = np.nonzero(pooled[2:] > L[2:])[0]
        if len(gain):
            n = 2 + int(gain[0])
            parts = _pooled_partition(pool, int(pooled[n]) - 1)
            refs = sorted({p[2] for p in parts}, key=lambda r: db.refs[r]["date"])
            warnings.append(
                f"k={k}: the constructions of {', '.join(db.label(r) for r in refs)} together give a lower "
                f"bound above every stated one at {len(gain)} values of n <= {nmax} (first n={n}: "
                f"{pooled[n]} > {L[n]}, max gain {int((pooled[2:] - L[2:]).max())}; groups "
                f"{'+'.join(str(p[0]) for p in parts)}).  Not used until an entry states it.")
    # credits that rest on an unknown part of a date
    for k in range(2, kmax + 1):
        ents = [e for e in db.entries if e.covers(k) and db.usable(e)]
        U, L, cu, cl = db.best(k, nmax)
        vals = {e.i: e.values(k, nmax) for e in ents}
        for side, best, cred in (("upper", U, cu), ("lower", L, cl)):
            for wi in np.unique(cred[2:]):
                win = db.entry[wi]
                for e in ents:
                    v = vals[e.i].get(side)
                    p = min(win.precision, e.precision)
                    if e.ref == win.ref or v is None or win.date[:p] != e.date[:p]:
                        continue
                    hit = np.nonzero((cred[2:] == wi) & (v[2:] == best[2:]))[0]
                    if len(hit):
                        warnings.append(f"k={k}: {side} credit at n={2 + hit[0]} goes to {db.label(win.ref)} "
                                        f"over {db.label(e.ref)} only through date precision")
    return errors, warnings

if __name__ == "__main__":
    args = sys.argv[1:]
    get = lambda flag, d: type(d)(args[args.index(flag) + 1]) if flag in args else d
    overrides = {}
    if "--set" in args:
        key, val = args[args.index("--set") + 1].split("=")
        overrides[key] = val.lower() in ("1", "true", "yes")
    without = [args[i + 1] for i, a in enumerate(args) if a == "--without"]
    if "--check" in args and without:
        sys.exit("--check always checks the whole database; drop --without")
    db = DB(get("--db", DEFAULT_DB), overrides, without)
    if db.errors and "--check" not in args:
        sys.exit("Error! " + "; ".join(db.errors))
    if "--check" in args:
        errors, warnings = check(db, get("--kmax", 10), get("--nmax", NMAX))
        for w in warnings:
            print("warning:", w)
        for e in errors:
            print("ERROR:", e)
        print(f"{len(errors)} error(s), {len(warnings)} warning(s)")
        sys.exit(1 if errors else 0)
    if "--table" in args:
        # Table S1: the best bounds now (lower) and before this paper (upper), by the rules above,
        # and the values of this paper's upper-bound families (all for almost every list)
        ns = [10 ** 2, 10 ** 3, 10 ** 4, 10 ** 6, 10 ** 9]
        before = DB(get("--db", DEFAULT_DB), overrides, list(without) + ["this"])
        print("n:" + "".join(f"{n:>22}" for n in ns))
        for k in (2, 3):
            print(f"k = {k}")
            _, L, _, cl = db.best(k, np.array(ns))
            U, _, cu, _ = before.best(k, np.array(ns))
            cell = lambda v, e: f"{int(v)} ({db.label(e.ref)})"
            print("  every list fails below" + "".join(f"{cell(v, db.entry[i]):>22}" for v, i in zip(L, cl)))
            print("  succeed from, before  " + "".join(f"{cell(v, before.entry[i]):>22}" for v, i in zip(U, cu)))
            for formula, name in (("hs_printed", "m^HS"), ("hs_eta", "m^HSE"), ("sharp_cf", "m^CF"),
                                  ("sharp", "m^sharp"), ("flat_eq", "m^flat_eq"), ("flat_bal", "m^flat_bal")):
                e = next(e for e in db.entries if e.kind == "family" and e.formula == formula and e.covers(k))
                print(f"  {name:<22}" + "".join(f"{int(v):>22}" for v in e.values(k, np.array(ns))["upper"]))
        sys.exit(0)
    if "--exact" in args:
        k = get("--exact", 2)
        print(f"k={k}, count_numerical={db.policy.get('count_numerical')}"
              + (f", without {', '.join(without)}" if without else ""))
        for n, m, ref, eu, el in db.exact(k, get("--nmax", 100)):
            print(f"  m_{k}({n}) = {m}: credit {db.label(ref)}   (upper: {eu.describe(db)};  lower: {el.describe(db)})")


==> anc/code/flatbound.py <==
"""The bounds m^flat_{k,eq}(n) and m^flat_{k,bal}(n) of Theorem thm:main, from Lemma lem:blocks-fail:
split the m colours into q >= k blocks and ask only that at least k of them connect W.

With N = 2n and, for 1 <= t <= ceil(m/2),

    P(m, t) = log2(N) prod_{j<t} (1 - m / (4 (m - j) ln N)),

    m^flat_{k,eq}(n)  = min { qT : q >= k, T >= 1,  q P(qT, T) < q - k + 1 },
    m^flat_{k,bal}(n) = min { m >= k : B(m, q) < q - k + 1 for some q in k..m },

where m = qt + r with 0 <= r < q and B(m, q) = (q - r) P(m, t) + r P(m, t + 1).  Both are found
by search from m = k upwards, so each is the least value, not just a value that works.
m^flat_{k,bal}(n) <= m^flat_{k,eq}(n) <= m^sharp_k(n) (sharpbound.py).

Run it to print the m^flat rows of Table tab:numbers and all of Table tab:flat-comparison, with the
deciding inequality at each printed value, and the one just below it, re-checked at 50 digits
(mpmath, which comes with sympy).  The functions themselves need only the standard library.
"""
import math
from sharpbound import sharp

def _logP(m, n):
    """[ln P(m, t) for t = 0..ceil(m/2)]"""
    lN = math.log(2 * n)
    out = [math.log(math.log2(2 * n))]
    for j in range((m + 1) // 2):
        out.append(out[-1] + math.log1p(-m / (4 * (m - j) * lN)))
    return out

def _ok(m, n, k, balanced):
    """Does some q make m work (equal blocks only, unless balanced)?"""
    lp = _logP(m, n)
    for q in range(k, m + 1):
        t, r = divmod(m, q)
        if r and not balanced:
            continue
        B = (q - r) * math.exp(lp[t]) + (r * math.exp(lp[t + 1]) if r else 0.0)
        if B < q - k + 1:
            return True
    return False

def flat_eq(n, k):
    m = k
    while not _ok(m, n, k, False):
        m += 1
    return m

def flat_bal(n, k):
    m = k
    while not _ok(m, n, k, True):
        m += 1
    return m

def _check50(m, n, k, balanced):
    """The same decision as _ok, at 50 digits."""
    import mpmath
    with mpmath.workdps(50):
        lN = mpmath.log(2 * n)
        P, p = [mpmath.log(2 * n) / mpmath.log(2)], mpmath.log(2 * n) / mpmath.log(2)
        for j in range((m + 1) // 2):
            p *= 1 - mpmath.mpf(m) / (4 * (m - j) * lN); P.append(p)
        for q in range(k, m + 1):
            t, r = divmod(m, q)
            if r and not balanced:
                continue
            if (q - r) * P[t] + (r * P[t + 1] if r else 0) < q - k + 1:
                return True
        return False

if __name__ == "__main__":
    def row(n, k):
        s, e, b = sharp(n, k), flat_eq(n, k), flat_bal(n, k)
        for m, bal in ((e, False), (b, True)):
            assert _check50(m, n, k, bal) and not _check50(m - 1, n, k, bal), (n, k, m, bal)
        return s, e, b
    print("Table tab:numbers, rows m^flat_{k,eq}(n) and m^flat_{k,bal}(n) (m^sharp_k(n) for comparison)")
    for k in (2, 3):
        rows = [row(n, k) for n in (10**2, 10**3, 10**4, 10**6, 10**9)]
        for i, name in ((0, "m^sharp"), (1, "m^flat_eq"), (2, "m^flat_bal")):
            print(f"  k={k}  {name:<11}" + "".join(f"{r[i]:>8}" for r in rows))
    print("\nTable tab:flat-comparison:  n  k  m^sharp  m^flat_eq  m^flat_bal")
    for n in (10**2, 10**3, 10**4, 10**6):
        for k in (2, 3, 8, 10, 20):
            print(f"  {n:<8} {k:<3}" + "".join(f"{v:>8}" for v in row(n, k)))


==> anc/code/labels/k2_before.toml <==
k = 2
without = ["this"]

[[label]]
credit = "BL90"
n = [2, 2]
mark = "arrows"
at = [0.012, 0.36]

[[label]]
credit = "MPS"
n = [3, 3]
mark = "arrows"
at = [0.05, 0.47]


==> anc/code/labels/k2_before_brace.toml <==
k = 2
without = ["this"]

[[label]]
credit = "BL90"
n = [2, 2]
mark = "brace"
at = [0.012, 0.36]

[[label]]
credit = "MPS"
n = [3, 3]
mark = "brace"
at = [0.05, 0.47]


==> anc/code/labels/k2_now.toml <==
k = 2
without = []

[[label]]
credit = "BL90"
n = [2, 2]
mark = "arrows"
at = [0.012, 0.36]

[[label]]
credit = "MPS"
n = [3, 3]
mark = "arrows"
at = [0.05, 0.47]

[[label]]
credit = "this"
n = [4, 14]
mark = "brace"
at = [0.10, 0.62]


==> anc/code/labels/k2_now_brace.toml <==
k = 2
without = []

[[label]]
credit = "BL90"
n = [2, 2]
mark = "brace"
at = [0.012, 0.36]

[[label]]
credit = "MPS"
n = [3, 3]
mark = "brace"
at = [0.05, 0.47]

[[label]]
credit = "this"
n = [4, 14]
mark = "brace"
at = [0.10, 0.62]


==> anc/code/labels/k3_before.toml <==
k = 3
without = ["this"]

[[label]]
credit = "BT23"
n = [2, 2]
at = [0.025, 0.42]


==> anc/code/labels/k3_now.toml <==
k = 3
without = []

[[label]]
credit = "BT23"
n = [2, 2]
at = [0.01, 0.62]

[[label]]
credit = "this"
n = [3, 3]
at = [0.11, 0.42]


==> anc/code/labels/k4_before.toml <==
k = 4
without = ["this"]

[[label]]
credit = "BT23"
n = [2, 2]
at = [0.025, 0.42]


==> anc/code/labels/k4_now.toml <==
k = 4
without = []

[[label]]
credit = "BT23"
n = [2, 2]
at = [0.01, 0.62]

[[label]]
credit = "this"
n = [3, 3]
at = [0.11, 0.42]


==> anc/code/labels/k5_before.toml <==
k = 5
without = ["this"]

[[label]]
credit = "BT23"
n = [2, 2]
at = [0.025, 0.42]


==> anc/code/labels/k5_now.toml <==
k = 5
without = []

[[label]]
credit = "BT23"
n = [2, 2]
at = [0.025, 0.42]


==> anc/code/lambda_family.py <==
"""Can 4 directions in the plane separate multisets of 5 points?  (Is m_2(5) = 4?)

Every list of 4 pairwise non-parallel directions is equivalent, under GL(2) and
rescaling of directions, to  (1,0), (0,1), (1,1), (1,lam)  with lam not in {0, 1}.
Separating is invariant under both, so the question is about one real lam.

For generic lam, 4 directions are fooled by pairs of 5-point multisets via a set of patterns pi
(found numerically below).  For each such pi the solution space K_pi(lam) is
spanned, over Q(lam), by the two translations and polynomial vectors; it is
fooled at lam0 unless lam0 is a root of one of finitely many polynomials.
We collect, for each pattern, a polynomial P_pi whose roots contain every
lam0 where the pattern might fail, and intersect over all patterns.
"""
import itertools, sys
import numpy as np
import sympy as sp
from sympy.polys.matrices import DomainMatrix

sys.path.insert(0, '.')
from locate import Tester  # noqa: E402

lam = sp.symbols('lam')
n, k = 5, 2
perms = list(itertools.permutations(range(n)))


def patterns(lam0):
    D = [(1.0, 0.0), (0.0, 1.0), (1.0, 1.0), (1.0, lam0)]
    T = Tester(D, n)
    T.run(stop_after=None)
    return T.fooled


def sym_matrix(plist):
    D = [(1, 0), (0, 1), (1, 1), (1, lam)]
    rows = []
    for d, p in zip(D, plist):
        for a in range(n):
            r = [sp.Integer(0)] * (2 * n * k)
            for c in range(k):
                r[a * k + c] += d[c]
                r[(n + p[a]) * k + c] -= d[c]
            rows.append(r)
    return sp.Matrix(rows)


def bad_poly(plist):
    M = sym_matrix(plist)
    dM = DomainMatrix.from_Matrix(M).convert_to(sp.QQ.frac_field(lam))
    ns = dM.nullspace().to_Matrix()          # rows are basis vectors
    B = []
    for i in range(ns.shape[0]):
        v = ns.row(i)
        den = sp.lcm([sp.fraction(sp.together(e))[1] for e in v])
        B.append([sp.expand(sp.cancel(e * den)) for e in v])
    B = sp.Matrix(B).T                         # 20 x dimK, polynomial entries
    dimK = B.shape[1]
    polys = []
    # (a) rank drop of B
    minors = [B.extract(list(rs), list(range(dimK))).det() for rs in itertools.combinations(range(B.shape[0]), dimK)][:400]
    g = sp.Integer(0)
    for mnr in minors:
        g = sp.gcd(g, sp.expand(mnr))
        if g.is_number and g != 0:
            break
    polys.append(g)
    # (b) K contained in some Z_sigma
    for s in perms:
        entries = []
        for col in range(dimK):
            for a in range(n):
                for c in range(k):
                    entries.append(sp.expand(B[a * k + c, col] - B[(n + s[a]) * k + c, col]))
        g = sp.Integer(0)
        for e in entries:
            g = sp.gcd(g, e)
            if g.is_number and g != 0:
                break
        if g == 0:
            return None, dimK              # contained for all lam: pattern never fools
        polys.append(g)
    P = sp.Integer(1)
    for q in polys:
        if not q.is_number:
            P = sp.lcm(P, sp.sqf_part(q))
    return sp.factor(P), dimK


if __name__ == "__main__":
    pats = patterns(0.3712)
    pats2 = patterns(-2.618)
    print("generic patterns at lam=0.3712:", len(pats), " at lam=-2.618:", len(pats2))
    common = None
    for i, pl in enumerate(pats):
        P, dimK = bad_poly(pl)
        print(i, "dimK", dimK, "exceptional-lam polynomial:", P, flush=True)
        if P is None:
            continue
        common = P if common is None else sp.gcd(common, P)
        print("   running gcd:", sp.factor(common), flush=True)
    print("FINAL common polynomial:", sp.factor(common))
    if common is not None and not sp.Poly(common, lam).is_ground:
        print("real roots:", sp.Poly(common, lam).real_roots())


==> anc/code/latin_search/README.md <==
# Latin-rectangle search: generic lists of 4 to 7 directions in the plane

These programs back Remark `rem:six-seven` and the search that found the pair of Lemma
`lem:five`. They show that generic lists of 4, 5, 6 and 7 directions in the plane separate
multisets of size 4, 5, 11 and 14, and that for 5 directions and 6 points exactly one Latin
rectangle works: the matching of Lemma `lem:five`.

## What is computed

Let X, Y be a smallest confusable pair of size n for directions d_1, ..., d_m. It has no point
in common (Lemma `lem:pad`), and d_j matches x_i with y_{sigma_j(i)}, so the sigma_j form an
m x n Latin rectangle (and n >= m). For fixed sigma_j the conditions
(x_i - y_{sigma_j(i)}) . d_j = 0 are linear, and their solutions form a space S that contains the
translations. A rectangle *works* if, for generic lists, S contains a pair with X != Y and no
point in common. The claims are that no m x n rectangle works for m <= n <= N, with N = 4, 5, 11,
14 for m = 4, 5, 6, 7, and that for m = 5 and n = 6 exactly one does.

`latin.c` builds the rectangles row by row, up to relabelling X, relabelling Y, exchanging X and Y
and reordering the rows. Ranks are computed modulo p = 2^61 - 1 at random directions. A rank at a
point is at most the generic rank, so the dimension dim_p found is at least the generic dim S, and
no rectangle is lost. The search prunes with the three facts of Remark `rem:six-seven`:

- (i) any r rows of a working m-row rectangle have generic dim S >= 3 + m - r;
- (ii) for seven directions, some four rows of a working rectangle are such that any three of
  them leave the matching graph disconnected and any two leave at least three components. The
  search starts from such four rows (`FOURROW=1`) and adds the other three freely;
- (iii) if a component of the matching graph in some rows has, by its own equations, only the
  translations (dim_p = 2), its points coincide and X and Y have a point in common.

The search stops at m - 1 rows (at 5 rows for seven directions, where (iii) decides almost every
class). `decide.py` then decides each remaining class exactly, over the field QQ(t1, t2, ...) for
the directions (1,0), (0,1), (1,1), (1,t1), ...: *degenerate* (X = Y on all of S), *forced* (some
x_i = y_l on all of S, a point in common) or *open*. Open classes are extended by one more row,
again by `latin.c`, and decided again, up to m rows. A full rectangle that is open works.

## Requirements

A C compiler with POSIX threads and `unsigned __int128` (gcc or clang), Python 3 with sympy, and
bash. We used Apple clang 21.0.0 on an Apple M4, Python 3.11.15 and sympy 1.14.0.

## Running a claim

From this folder, `./run_claim.sh CLAIM THREADS`. It compiles `latin.c` into `work/CLAIM/` (or
`$WORK/CLAIM/`), runs everything from scratch there, prints the counts of each step, and ends with
one `VERDICT` line. Set `PYTHON` if `python3` is not the Python with sympy. An optional third
argument stops at a smaller n, for a partial run (the verdict then says so).

Every step is checked before the next one starts. Each program must exit with status 0, each file
it should write must exist with as many lines as the program reports, and `decide.py` must give
exactly one verdict per class. Otherwise the run stops with `VERDICT CLAIM: FAILED: ...` and exit
status 1. A stopped `m7` run resumes the 14-point search from its finished chunks (listed in
`work/m7/m7n14_df/done.txt`), with any number of threads. The chunks are ranges of the sorted list
of 3-row classes, and a run refuses to resume if that list has changed.

| claim | command | verdict | CPU time | wall time |
|---|---|---|---|---|
| canonical form, four-row start, failures | `./run_claim.sh test 4` | `VERDICT test: PASS ...` | 1 min | 1 min |
| 4 directions, n = 4 | `./run_claim.sh m4 6` | no rectangle works | 1 s | 1 s |
| 5 directions, n = 5, 6 | `./run_claim.sh m5 6` | none for n = 5; exactly one for n = 6 | 1 s | 1 s |
| 6 directions, 6 <= n <= 11 | `./run_claim.sh m6 6` | no rectangle works | 5.6 h | 59 min |
| 7 directions, 7 <= n <= 14 | `./run_claim.sh m7 6` | no rectangle works | 30.8 h | 6.5 h |

Times measured on an Apple M4 with 6 threads at low priority (`nice -n 15`), sharing the machine.
For seven directions, n <= 13 takes 3 minutes; the rest is n = 14.

`test` compares the number of classes found by `latin` without pruning (`NOPRUNE=1`) with a
brute-force count for n = 4, 5, 6 (`test_canon.py`), and checks the four-row start against the
search without it for n = 8, 9, 10 (`test_fourrow.py`). It also checks that a run fails, with a
non-zero exit status, when Python lacks sympy, when the search crashes or writes nothing, and
when `decide.py` crashes or drops a verdict (`test_failures.sh`, in a temporary copy).

## Expected output

For each n the drivers print the number of classes at each level and the exact verdicts.

- **m4**: n = 4: 2 classes at level 3, both open; no 4-row extension has dim_p >= 3.
- **m5**: n = 5: no class at level 4. n = 6: 14 and 5 classes at levels 3 and 4, all 5 open;
  one 5-row class, open: `012345 120453 234501 305124 451032`.
- **m6**: levels 3, 4, 5 have 14, 1, 0 classes for n = 6; 45, 1, 0 for n = 7; 259, 26, 0 for
  n = 8; 1700, 624, 1 for n = 9 (open, with no 6-row extension); 15148, 55011, 6 for n = 10
  (5 degenerate, 1 open, whose only 6-row extension is degenerate); 156479, 5097244, 241 for
  n = 11 (216 degenerate, 14 forced, 11 open, none with a 6-row extension).
- **m7**: with the four-row start, level 3 has 1, 2, 10, 34, 222, 1337, 12234, 117901 classes
  for n = 7, ..., 14. Level 5 has 0, 0, 0, 0, 1, 48, 3604, 2273338 classes, of which 0, 0, 0, 0,
  0, 18, 3, 1543 have no collapsing component. n = 12: the 18 are open; 2 six-row extensions (1
  degenerate, 1 open) and one 7-row extension, degenerate. n = 13: 2 forced, 1 open, with no
  6-row extension. n = 14: 1 degenerate, 1390 forced, 152 open; 151 of these have no 6-row
  extension, and the 13 six-row extensions of the last one are degenerate.

The rectangle found for m = 5, n = 6 is the matching of Lemma `lem:five`. In the lemma's table
the pair {i, j} for direction d means sigma_d(i) = j and sigma_d(j) = i. Those five rows, with
points numbered from 0, have the same canonical form:

```
echo "543210 435102 321054 250431 104523" > lemma.txt
START=lemma.txt work/m5/latin 5 6 1 lemma_out.txt 1; cat lemma_out.txt
```

## Files

- **`latin.c`**: the search. Its header lists the options: `STOPLEVEL`, `DUMP`, `START`,
  `FOURROW`, `NOPRUNE`, and the depth-first mode for seven directions (`L3FILE`, `CHUNKS`,
  `OUT5`, `DONEFILE`), in which a 4-row class is expanded only from its canonical 3-row part, so
  that level 4 is never stored.
- **`decide.py FILE`**: the exact decision of each class in FILE, as above.
- **`run_claim.sh`**: the driver.
- **`test_canon.py LATIN n rmax`**, **`test_fourrow.py LATIN n`**, **`test_failures.sh`**: the
  checks run by `test`.


==> anc/code/latin_search/decide.py <==
#!/usr/bin/env python3
"""Decide Latin rectangles exactly, for generic lists of directions in the plane.

A rectangle is written as its rows separated by spaces; row j lists
sigma_j(0), sigma_j(1), ... in hexadecimal digits.  Direction d_j matches point
x_i of X with point y_{sigma_j(i)} of Y, so a pair with this matching satisfies
(x_i - y_{sigma_j(i)}) . d_j = 0 for all i and j: a linear system in the 4n
coordinates, whose solution space S contains the translations.

The directions are (1,0), (0,1), (1,1), (1,t1), ..., (1,t_{m-3}) with symbolic
t's.  Every list of pairwise non-parallel directions takes this form after a
linear change of coordinates, which maps solutions to solutions, so S computed
over the field QQ(t1, t2, ...) is the solution space for generic lists.

Verdict for each rectangle (or set of rows of one):
  degenerate  on all of S, X = Y as multisets (the identities x_i = y_l that
              hold on S contain a perfect matching).  No rectangle containing
              these rows gives a pair with X != Y.
  forced      some x_i = y_l holds on all of S.  Every pair whose matching graph
              contains these rows has a point in common, so it is not a
              smallest confusable pair (Lemma lem:pad).
  open        neither.  For a full rectangle this means that it works: for
              generic lists, S contains pairs with X != Y and no point in common.

usage: decide.py FILE   (one rectangle per line; text after a tab is ignored)
Prints one line per rectangle, then "summary: {...}" and one "OPEN: ..." line
per open rectangle.
"""
import sys
import time

import sympy as sp
from sympy.polys.matrices import DomainMatrix


def parse(s):
    return [tuple(int(c, 16) for c in row) for row in s.split()]


def generic_kernel(pat):
    """Basis of S over QQ(t1, ...); unknowns x_0, ..., x_{n-1}, y_0, ..., y_{n-1}."""
    m, n = len(pat), len(pat[0])
    ts = sp.symbols('t1:%d' % (m - 2)) if m > 3 else ()
    dirs = ([(1, 0), (0, 1), (1, 1)] + [(1, t) for t in ts])[:m]
    rows = []
    for sigma, d in zip(pat, dirs):
        for i in range(n):
            r = [0] * (4 * n)
            r[2 * i], r[2 * i + 1] = d
            r[2 * n + 2 * sigma[i]] = -d[0]
            r[2 * n + 2 * sigma[i] + 1] = -d[1]
            rows.append(r)
    K = sp.QQ.frac_field(*ts) if ts else sp.QQ
    M = DomainMatrix([[K.from_sympy(sp.sympify(x)) for x in r] for r in rows], (len(rows), 4 * n), K)
    return M.nullspace().to_list(), K


def decide(pat):
    """(generic dim S, number of identities x_i = y_l on S, degenerate?)"""
    n = len(pat[0])
    basis, K = generic_kernel(pat)
    eq = [[all(v[2 * i] - v[2 * n + 2 * l] == K.zero and v[2 * i + 1] - v[2 * n + 2 * l + 1] == K.zero
               for v in basis) for l in range(n)] for i in range(n)]
    match = [-1] * n

    def augment(i, seen):
        for l in range(n):
            if eq[i][l] and not seen[l]:
                seen[l] = True
                if match[l] < 0 or augment(match[l], seen):
                    match[l] = i
                    return True
        return False
    size = sum(augment(i, [False] * n) for i in range(n))
    return len(basis), sum(map(sum, eq)), size == n


def main():
    counts = {'degenerate': 0, 'forced': 0, 'open': 0}
    opened = []
    for line in open(sys.argv[1]):
        s = line.split('\t')[0].strip()
        if not s:
            continue
        t = time.time()
        dim, neq, deg = decide(parse(s))
        verdict = 'degenerate' if deg else 'forced' if neq else 'open'
        counts[verdict] += 1
        if verdict == 'open':
            opened.append(s)
        print(f"{s}\tgeneric_dim={dim} identities={neq} -> {verdict}  [{time.time() - t:.1f}s]", flush=True)
    print("summary:", counts, flush=True)
    for s in opened:
        print("OPEN:", s, flush=True)


if __name__ == "__main__":
    main()


==> anc/code/latin_search/latin.c <==
/*
 * latin.c -- exhaustive search over Latin rectangles, for small confusable
 * pairs of multisets in the plane and GENERIC lists of directions.
 *
 * A smallest confusable pair X = {x_1..x_n}, Y = {y_1..y_n} for directions
 * d_1..d_m has no point in common, and direction d_j matches x_i with
 * y_{sigma_j(i)}.  The sigma_j form an m x n Latin rectangle, since two
 * non-parallel directions never match the same two points.  For fixed sigma_j
 * the conditions (x_i - y_{sigma_j(i)}) . d_j = 0 are linear in the 4n
 * coordinates, and their solution space S contains the translations.  A
 * rectangle WORKS if, for generic lists, S contains a pair with X != Y and no
 * point in common.
 *
 * Rectangles are taken up to relabelling X, relabelling Y, exchanging X and Y,
 * and reordering the rows.  Level r holds the canonical r-row rectangles.
 * Ranks are computed modulo p = 2^61-1 at random directions.  A rank at a point
 * is at most the generic rank, so dim_p >= generic dim S, and pruning on dim_p
 * never loses a rectangle.
 *
 * (i)   Any r rows of a working m-row rectangle have generic dim S >= 3 + (m-r),
 *       so level r keeps only classes with dim_p >= 3 + (m - r).
 * (ii)  For disjoint sets A, B of rows, generic dim S(A u B) <= c(A) + c(B),
 *       where c counts the components of the matching graph in those rows.  For
 *       m = 7, some four rows of a working rectangle are such that every three
 *       of them have c >= 2 and every two have c >= 3.  FOURROW=1 builds levels
 *       2 to 4 from such rows only: level 2 from the cycle types of
 *       sigma_1^-1 sigma_2 with >= 3 cycles, and at levels 3 and 4 the new row
 *       must keep every three rows it completes at >= 2 components and every
 *       two at >= 3, checked column by column with a union-find.  Levels 5 to 7
 *       are unrestricted.  Every working rectangle contains such four rows, and
 *       every set of its rows passes the test of (i), so it is still found.
 * (iii) If a component of the matching graph in some rows has dim_p = 2 for its
 *       own equations, its only generic solutions are the translations
 *       (dim_p >= generic dim >= 2), so all its points coincide and X and Y have
 *       a point in common.  The depth-first mode below uses this: such 4-row
 *       classes are dropped (every extension keeps the common point), and
 *       5-row classes are written with block=1.
 *
 * Level 2 is built from the cycle types of sigma_1^-1 sigma_2 (all cycles of
 * length >= 2), which determine a 2-row class.  ENUM2=1 builds it from all n!
 * permutations instead, as a check.
 *
 * usage: latin m n [seed] [outfile] [threads]
 *   seed picks the random directions modulo p (default 1); outfile receives the
 *   m-row classes with dim_p >= 3, to be decided exactly by decide.py.
 * environment:
 *   STOPLEVEL=k   stop after level k (k < m)
 *   DUMP=prefix   write the classes of every level to prefix_L<r>.txt
 *   DUMPLEVEL=k   ... of level k only
 *   START=file    search only below the rectangle on the first line of file
 *   FOURROW=1     the four-row start of (ii) (m = 7 only)
 *   NOPRUNE=1     no pruning by dimension: counts all classes (canonical-form test)
 *   ENUM2=1       level 2 from all permutations (check)
 * depth-first mode (m = 7 with FOURROW=1):
 *   L3FILE=f      levels 4 and 5 depth-first from the level-3 classes in f, so
 *                 that level 4 is never stored.  A 4-row class is expanded only
 *                 from its canonical parent, its 3-row part with the least
 *                 canonical key.  All four 3-row parts are level-3 classes: the
 *                 conditions of (ii) are inherited, and the tests of (i) always
 *                 pass at levels 2 and 3 for n >= 7.
 *   CHUNKS=k      split the level-3 classes into k chunks.  Chunk c writes the
 *   OUT5=prefix   5-row classes to prefix_c<cccc>.txt (rows, dim=, block=) and
 *   DONEFILE=f    is then appended to f.  Chunks listed in f are skipped, so a
 *                 stopped run resumes.
 *   DUMP4=f       write the expanded 4-row classes to f
 * A rectangle is written as its rows separated by spaces, row j being
 * sigma_j(0) sigma_j(1) ... in hexadecimal digits (n <= 16).
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <time.h>
#include <pthread.h>

#define NMAX 16
#define MMAX 9
#define VMAX (4 * NMAX)

typedef uint64_t u64;
typedef unsigned __int128 u128;
static const u64 P = 2305843009213693951ULL; /* 2^61 - 1 */

static inline u64 mulm(u64 a, u64 b) {
    u128 z = (u128)a * b;
    u64 r = (u64)(z & P) + (u64)(z >> 61);
    if (r >= P) r -= P;
    return r;
}
static inline u64 addm(u64 a, u64 b) { u64 r = a + b; if (r >= P) r -= P; return r; }
static inline u64 subm(u64 a, u64 b) { return a >= b ? a - b : a + P - b; }
static u64 powm(u64 a, u64 e) { u64 r = 1; while (e) { if (e & 1) r = mulm(r, a); a = mulm(a, a); e >>= 1; } return r; }
static inline u64 invm(u64 a) { return powm(a, P - 2); }

static u64 rng_state;
static u64 rnd(void) {
    u64 z = (rng_state += 0x9E3779B97F4A7C15ULL);
    z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL;
    z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL;
    return z ^ (z >> 31);
}
static u64 rndmod(void) { u64 x; do { x = rnd() >> 3; } while (x >= P || x == 0); return x; }

static int M, N;
static int NOPRUNE = 0;
static int ZZ = 0;                /* start rule up to level ZZ (see header) */
static int SHARP = 0;             /* pairs {j, new} keep >= 3 components */
static long progress_done = 0, progress_total = 0;
static u64 dir[MMAX][2];

/* ------------------------------------------------------------------------ */
/* kernel of the r-row system, directions dir[0..r-1] assigned to rows in order    */
/* K[v][t], v < 4N unknown index, t < s kernel dimension                    */
/* unknowns: x_i -> 2i, 2i+1 ; y_l -> 2N+2l, 2N+2l+1                         */
static int kernel(int r, uint8_t rows[][NMAX], u64 K[VMAX][VMAX]) {
    int nr = r * N, nc = 4 * N;
    u64 A[MMAX * NMAX][VMAX];
    for (int j = 0; j < r; j++)
        for (int i = 0; i < N; i++) {
            u64 *row = A[j * N + i];
            memset(row, 0, sizeof(u64) * nc);
            int l = rows[j][i];
            row[2 * i] = dir[j][0];
            row[2 * i + 1] = dir[j][1];
            row[2 * N + 2 * l] = subm(0, dir[j][0]);
            row[2 * N + 2 * l + 1] = subm(0, dir[j][1]);
        }
    int pivcol[VMAX], rank = 0;
    for (int c = 0; c < nc && rank < nr; c++) {
        int k = -1;
        for (int q = rank; q < nr; q++) if (A[q][c]) { k = q; break; }
        if (k < 0) continue;
        if (k != rank) for (int t = 0; t < nc; t++) { u64 tmp = A[k][t]; A[k][t] = A[rank][t]; A[rank][t] = tmp; }
        u64 iv = invm(A[rank][c]);
        for (int t = c; t < nc; t++) A[rank][t] = mulm(A[rank][t], iv);
        for (int q = 0; q < nr; q++) {
            if (q == rank || !A[q][c]) continue;
            u64 f = A[q][c];
            for (int t = c; t < nc; t++) if (A[rank][t]) A[q][t] = subm(A[q][t], mulm(f, A[rank][t]));
        }
        pivcol[rank++] = c;
    }
    int isPiv[VMAX] = {0};
    for (int k = 0; k < rank; k++) isPiv[pivcol[k]] = 1;
    int s = 0;
    for (int c = 0; c < nc; c++) {
        if (isPiv[c]) continue;
        for (int v = 0; v < nc; v++) K[v][s] = 0;
        K[c][s] = 1;
        for (int k = 0; k < rank; k++) K[pivcol[k]][s] = subm(0, A[k][c]);
        s++;
    }
    return s;
}

/* ------------------------------------------------------------------------ */
/* canonical form                                                            */
static u64 cycle_code(const uint8_t *perm) {
    uint8_t seen[NMAX] = {0};
    u64 c = 0;
    for (int i = 0; i < N; i++)
        if (!seen[i]) {
            int len = 0, t = i;
            while (!seen[t]) { seen[t] = 1; t = perm[t]; len++; }
            c += 1ULL << (4 * (len - 1));
        }
    return c;
}
static void compose(uint8_t *out, const uint8_t *a, const uint8_t *b) { /* out = a o b */
    for (int i = 0; i < N; i++) out[i] = a[b[i]];
}
static void inverse(uint8_t *out, const uint8_t *a) { for (int i = 0; i < N; i++) out[a[i]] = (uint8_t)i; }

typedef struct {
    int ng;                    /* number of generators = r-1 */
    uint8_t g[MMAX][NMAX];     /* generators in chosen order */
    u64 vinv[NMAX];            /* vertex invariants */
    uint8_t best[MMAX * NMAX];
    int have;
} CanonState;

static void eval_key(CanonState *cs, const uint8_t *lab, const uint8_t *labinv) {
    uint8_t key[MMAX * NMAX];
    int L = cs->ng * N;
    for (int k = 0; k < cs->ng; k++)
        for (int a = 0; a < N; a++) key[k * N + a] = lab[cs->g[k][labinv[a]]];
    if (!cs->have || memcmp(key, cs->best, L) < 0) { memcpy(cs->best, key, L); cs->have = 1; }
}

static void bfs_from(CanonState *cs, uint8_t *lab0, uint8_t *labinv0, int nl, int start) {
    uint8_t lab[NMAX], labinv[NMAX];
    memcpy(lab, lab0, N); memcpy(labinv, labinv0, N);
    int head = nl;
    lab[start] = (uint8_t)nl; labinv[nl] = (uint8_t)start; nl++;
    while (head < nl) {
        int u = labinv[head++];
        for (int k = 0; k < cs->ng; k++) {
            int w = cs->g[k][u];
            if (lab[w] == 255) { lab[w] = (uint8_t)nl; labinv[nl] = (uint8_t)w; nl++; }
        }
    }
    if (nl == N) { eval_key(cs, lab, labinv); return; }
    u64 mn = ~0ULL;
    for (int v = 0; v < N; v++) if (lab[v] == 255 && cs->vinv[v] < mn) mn = cs->vinv[v];
    for (int v = 0; v < N; v++) if (lab[v] == 255 && cs->vinv[v] == mn) bfs_from(cs, lab, labinv, nl, v);
}

typedef struct {
    int no;
    int grp[MMAX];          /* group id of position a (nondecreasing) */
    int member_grp[MMAX];   /* group id of member b */
    uint8_t tau[MMAX][NMAX];
    int used[MMAX];
    int pick[MMAX];
} OrderState;

static void run_order(CanonState *cs, OrderState *os) {
    int no = os->no;
    for (int a = 0; a < no; a++) memcpy(cs->g[a], os->tau[os->pick[a]], N);
    for (int v = 0; v < N; v++) {
        u64 code_v = 0;
        for (int k = 0; k < no; k++) {
            int len = 1, t = cs->g[k][v];
            while (t != v) { t = cs->g[k][t]; len++; }
            code_v = (code_v << 5) | (u64)len;   /* 5 bits: cycle lengths up to 16 */
        }
        cs->vinv[v] = code_v;
    }
    u64 mn = ~0ULL;
    for (int v = 0; v < N; v++) if (cs->vinv[v] < mn) mn = cs->vinv[v];
    uint8_t lab[NMAX], labinv[NMAX];
    memset(lab, 255, N);
    for (int v = 0; v < N; v++) if (cs->vinv[v] == mn) bfs_from(cs, lab, labinv, 0, v);
}

static void orders_rec(CanonState *cs, OrderState *os, int a) {
    if (a == os->no) { run_order(cs, os); return; }
    for (int b = 0; b < os->no; b++) {
        if (os->used[b] || os->member_grp[b] != os->grp[a]) continue;
        os->used[b] = 1; os->pick[a] = b;
        orders_rec(cs, os, a + 1);
        os->used[b] = 0;
    }
}

static int lexless_u64(const u64 *a, const u64 *b, int len) {
    for (int t = 0; t < len; t++) if (a[t] != b[t]) return a[t] < b[t];
    return 0;
}

/* rows[0..r-1]: permutations X->Y.  out: (r-1)*N bytes canonical key. */
static void canon(int r, uint8_t rows[][NMAX], uint8_t *out) {
    if (r == 1) return;
    uint8_t inv[MMAX][NMAX];
    for (int j = 0; j < r; j++) inverse(inv[j], rows[j]);
    u64 ct[MMAX][MMAX];
    uint8_t tmp[NMAX];
    for (int j = 0; j < r; j++)
        for (int k = 0; k < r; k++) {
            if (j == k) { ct[j][k] = 0; continue; }
            compose(tmp, inv[j], rows[k]);
            ct[j][k] = cycle_code(tmp);
        }
    /* row invariant: sorted cycle types of sigma_j^-1 sigma_k over the other rows k */
    u64 rinv[MMAX][MMAX];
    for (int j = 0; j < r; j++) {
        int c = 0;
        for (int k = 0; k < r; k++) if (k != j) rinv[j][c++] = ct[j][k];
        for (int a = 1; a < c; a++) { u64 x = rinv[j][a]; int b = a - 1; while (b >= 0 && rinv[j][b] > x) { rinv[j][b + 1] = rinv[j][b]; b--; } rinv[j][b + 1] = x; }
    }
    int rr[MMAX];
    for (int j = 0; j < r; j++) {
        rr[j] = 0;
        for (int k = 0; k < r; k++) if (lexless_u64(rinv[k], rinv[j], r - 1)) rr[j]++;
    }
    int minrr = 1 << 30;
    for (int j = 0; j < r; j++) if (rr[j] < minrr) minrr = rr[j];

    CanonState cs;
    cs.ng = r - 1;
    cs.have = 0;
    for (int j0 = 0; j0 < r; j0++) {
        if (rr[j0] != minrr) continue;
        for (int eps = 0; eps < 2; eps++) {
            OrderState os;
            int others[MMAX], no = 0;
            for (int j = 0; j < r; j++) {
                if (j == j0) continue;
                if (eps == 0) compose(os.tau[no], inv[j0], rows[j]);   /* sigma_j0^-1 sigma_j */
                else compose(os.tau[no], inv[j], rows[j0]);           /* sigma_j^-1 sigma_j0 */
                others[no++] = j;
            }
            os.no = no;
            /* sort members by (ct[j0][j], rr[j]) */
            int idx[MMAX];
            for (int a = 0; a < no; a++) idx[a] = a;
            #define KEYLESS(a, b) (ct[j0][others[a]] < ct[j0][others[b]] || (ct[j0][others[a]] == ct[j0][others[b]] && rr[others[a]] < rr[others[b]]))
            for (int a = 1; a < no; a++) { int x = idx[a], b = a - 1; while (b >= 0 && KEYLESS(x, idx[b])) { idx[b + 1] = idx[b]; b--; } idx[b + 1] = x; }
            int g = 0;
            for (int a = 0; a < no; a++) {
                if (a > 0 && KEYLESS(idx[a - 1], idx[a])) g++;
                os.grp[a] = g;
                os.member_grp[idx[a]] = g;
            }
            #undef KEYLESS
            for (int b = 0; b < no; b++) os.used[b] = 0;
            orders_rec(&cs, &os, 0);
        }
    }
    memcpy(out, cs.best, (r - 1) * N);
}

/* ------------------------------------------------------------------------ */
/* hash set of keys                                                          */
typedef struct {
    int L;
    size_t cap, cnt;
    uint8_t *keys;     /* cap * L */
    uint8_t *used;
    int16_t *dim;
    size_t *order;     /* insertion order -> slot */
} HSet;

static u64 hkey(const uint8_t *k, int L) {
    u64 h = 1469598103934665603ULL;
    for (int i = 0; i < L; i++) { h ^= k[i]; h *= 1099511628211ULL; }
    h ^= h >> 29;
    return h;
}
static void hs_init(HSet *h, int L, size_t cap) {
    h->L = L; h->cap = cap; h->cnt = 0;
    h->keys = malloc(cap * (L ? L : 1));
    h->used = calloc(cap, 1);
    h->dim = malloc(cap * sizeof(int16_t));
    h->order = malloc(cap * sizeof(size_t));
}
static void hs_free(HSet *h) { free(h->keys); free(h->used); free(h->dim); free(h->order); }
static long hs_insert(HSet *h, const uint8_t *k, int dim);
static void hs_grow(HSet *h) {
    HSet n2;
    hs_init(&n2, h->L, h->cap * 2);
    for (size_t t = 0; t < h->cnt; t++) {
        size_t s = h->order[t];
        hs_insert(&n2, h->keys + s * h->L, h->dim[s]);
    }
    hs_free(h);
    *h = n2;
}
/* returns 1 if new */
static long hs_insert(HSet *h, const uint8_t *k, int dim) {
    if (2 * (h->cnt + 1) > h->cap) hs_grow(h);
    size_t s = hkey(k, h->L) & (h->cap - 1);
    while (h->used[s]) {
        if (memcmp(h->keys + s * h->L, k, h->L) == 0) {
            if (dim < h->dim[s]) h->dim[s] = (int16_t)dim;
            return 0;
        }
        s = (s + 1) & (h->cap - 1);
    }
    h->used[s] = 1;
    memcpy(h->keys + s * h->L, k, h->L);
    h->dim[s] = (int16_t)dim;
    h->order[h->cnt++] = s;
    return 1;
}

/* ------------------------------------------------------------------------ */
/* extension search                                                          */
/* union-find on the 2N vertices of a triple's graph (x_i -> i, y_l -> N+l) */
#define UFMAX 36   /* C(MMAX, 2) */
typedef struct {
    uint8_t par[2 * NMAX], sz[2 * NMAX];
    int comps;
} UF;

typedef struct {
    int r, s, budget;
    int nuf, nh;                 /* triples watched; rollback stack height */
    UF uf[UFMAX];
    uint8_t need[UFMAX];         /* least number of components allowed */
    uint8_t hk[NMAX * UFMAX], hc[NMAX * UFMAX], hp[NMAX * UFMAX];
    uint8_t rows[MMAX][NMAX];
    u64 c[NMAX][NMAX][VMAX];     /* c[i][l][t] */
    uint8_t usedsym[NMAX];
    uint8_t forbid[NMAX][NMAX];  /* forbid[i][l] */
    u64 basis[VMAX][VMAX];
    int piv[VMAX];
    int rank;
    uint8_t newrow[NMAX];
    HSet *out;          /* per-thread dedupe */
    long leaves;
} Ext;

static void ext_leaf(Ext *e) {
    uint8_t rows2[MMAX][NMAX];
    for (int j = 0; j < e->r; j++) memcpy(rows2[j], e->rows[j], N);
    memcpy(rows2[e->r], e->newrow, N);
    uint8_t key[MMAX * NMAX];
    canon(e->r + 1, rows2, key);
    hs_insert(e->out, key, e->s - e->rank);
    e->leaves++;
}

static int uf_find(const UF *u, int a) { while (u->par[a] != a) a = u->par[a]; return a; }
static void uf_union(Ext *e, int k, int a, int b) {   /* union by size, logged */
    UF *u = &e->uf[k];
    a = uf_find(u, a); b = uf_find(u, b);
    if (a == b) return;
    if (u->sz[a] < u->sz[b]) { int t = a; a = b; b = t; }
    u->par[b] = (uint8_t)a; u->sz[a] = (uint8_t)(u->sz[a] + u->sz[b]); u->comps--;
    e->hk[e->nh] = (uint8_t)k; e->hc[e->nh] = (uint8_t)b; e->hp[e->nh] = (uint8_t)a; e->nh++;
}
static void uf_undo_to(Ext *e, int mark) {
    while (e->nh > mark) {
        e->nh--;
        UF *u = &e->uf[e->hk[e->nh]];
        int b = e->hc[e->nh], a = e->hp[e->nh];
        u->par[b] = (uint8_t)b; u->sz[a] = (uint8_t)(u->sz[a] - u->sz[b]); u->comps++;
    }
}

static void ext_dfs(Ext *e, int i) {
    if (i == N) { ext_leaf(e); return; }
    for (int l = 0; l < N; l++) {
        if (e->usedsym[l] || e->forbid[i][l]) continue;
        /* four-row start: every watched triple must stay disconnected */
        int mark = e->nh, ok = 1;
        for (int k = 0; k < e->nuf && ok; k++) { uf_union(e, k, i, N + l); if (e->uf[k].comps < e->need[k]) ok = 0; }
        if (!ok) { uf_undo_to(e, mark); continue; }
        u64 v[VMAX];
        memcpy(v, e->c[i][l], sizeof(u64) * e->s);
        for (int k = 0; k < e->rank; k++) {
            u64 f = v[e->piv[k]];
            if (!f) continue;
            for (int t = 0; t < e->s; t++) if (e->basis[k][t]) v[t] = subm(v[t], mulm(f, e->basis[k][t]));
        }
        int p = -1;
        for (int t = 0; t < e->s; t++) if (v[t]) { p = t; break; }
        e->usedsym[l] = 1;
        e->newrow[i] = (uint8_t)l;
        if (p >= 0) {
            if (e->rank + 1 <= e->budget) {
                u64 iv = invm(v[p]);
                for (int t = 0; t < e->s; t++) e->basis[e->rank][t] = mulm(v[t], iv);
                e->piv[e->rank] = p;
                e->rank++;
                ext_dfs(e, i + 1);
                e->rank--;
            }
        } else {
            ext_dfs(e, i + 1);
        }
        e->usedsym[l] = 0;
        uf_undo_to(e, mark);
    }
}

/* ------------------------------------------------------------------------ */
/* level 2 directly: a 2-row class is the cycle type of sigma_1^-1 sigma_2, a
   partition of N with every part >= 2 (Latin: no fixed points)            */
static void gen_parts(int rem, int maxp, int *part, int np, HSet *h) {
    if (rem == 0) {
        if (SHARP && np < 3) return;   /* four-row start: >= 3 cycles */
        uint8_t rows[MMAX][NMAX], key[MMAX * NMAX];
        int pos = 0;
        for (int i = 0; i < N; i++) rows[0][i] = (uint8_t)i;
        for (int q = 0; q < np; q++) {
            for (int a = 0; a < part[q]; a++) rows[1][pos + a] = (uint8_t)(pos + (a + 1) % part[q]);
            pos += part[q];
        }
        canon(2, rows, key);
        hs_insert(h, key, 2 * N);
        return;
    }
    for (int p = rem < maxp ? rem : maxp; p >= 2; p--) { part[np] = p; gen_parts(rem - p, p, part, np + 1, h); }
}

static void key_to_rows(const uint8_t *key, int r, uint8_t rows[][NMAX]) {
    for (int i = 0; i < N; i++) rows[0][i] = (uint8_t)i;
    for (int j = 1; j < r; j++) memcpy(rows[j], key + (j - 1) * N, N);
}

/* forced equalities x_i == y_l on S (all kernel vectors), and whether the
   forced-equality bipartite graph has a perfect matching (then S lies in some
   Z_pi, i.e. X = Y as multisets everywhere on S: degenerate) */
typedef struct { int eq[NMAX][NMAX]; int matchY[NMAX]; } Match;
static int kuhn(Match *mt, int i, int *seen) {
    for (int l = 0; l < N; l++)
        if (mt->eq[i][l] && !seen[l]) {
            seen[l] = 1;
            if (mt->matchY[l] < 0 || kuhn(mt, mt->matchY[l], seen)) { mt->matchY[l] = i; return 1; }
        }
    return 0;
}
static int is_degenerate(u64 K[][VMAX], int s, int *neq_out) {
    Match mt;
    int neq = 0;
    for (int i = 0; i < N; i++)
        for (int l = 0; l < N; l++) {
            int z = 1;
            for (int tt = 0; tt < s && z; tt++)
                if (K[2 * i][tt] != K[2 * N + 2 * l][tt] || K[2 * i + 1][tt] != K[2 * N + 2 * l + 1][tt]) z = 0;
            mt.eq[i][l] = z; neq += z;
        }
    for (int l = 0; l < N; l++) mt.matchY[l] = -1;
    int msize = 0;
    for (int i = 0; i < N; i++) { int seen[NMAX] = {0}; msize += kuhn(&mt, i, seen); }
    if (neq_out) *neq_out = neq;
    return msize == N;
}

/* four-row start: building level r+1 <= ZZ, watch every triple {j1, j2, new}
   (>= 2 components) and, with SHARP, every pair {j, new} (>= 3 components).
   Returns 1 if the node is already dead. */
static void uf_start(Ext *e, int k, int need) {
    UF *u = &e->uf[k];
    for (int v = 0; v < 2 * N; v++) { u->par[v] = (uint8_t)v; u->sz[v] = 1; }
    u->comps = 2 * N;
    e->need[k] = (uint8_t)need;
}
static int setup_watch(Ext *e, int r) {
    e->nuf = 0; e->nh = 0;
    int dead = 0;
    if (r + 1 > ZZ) return 0;
    if (r >= 2)
        for (int j1 = 0; j1 < r; j1++)
            for (int j2 = j1 + 1; j2 < r; j2++) {
                int k = e->nuf++;
                uf_start(e, k, 2);
                for (int i = 0; i < N; i++) { uf_union(e, k, i, N + e->rows[j1][i]); uf_union(e, k, i, N + e->rows[j2][i]); }
                e->nh = 0;   /* the pair's own edges are permanent */
                if (e->uf[k].comps < 2) dead = 1;
            }
    if (SHARP)
        for (int j = 0; j < r; j++) {
            int k = e->nuf++;
            uf_start(e, k, 3);
            for (int i = 0; i < N; i++) uf_union(e, k, i, N + e->rows[j][i]);
            e->nh = 0;   /* the row's own edges are permanent */
        }
    return dead;
}

/* set up the search for row r on the node e->rows[0..r-1] with kernel K (dim s) */
static int prep_node(Ext *e, int r, u64 (*K)[VMAX], int s) {
    e->r = r;
    e->s = s;
    e->budget = NOPRUNE ? 100000 : s - (3 + (M - r - 1));
    for (int i = 0; i < N; i++)
        for (int l = 0; l < N; l++) {
            e->forbid[i][l] = 0;
            for (int t = 0; t < s; t++) {
                u64 a = mulm(dir[r][0], subm(K[2 * i][t], K[2 * N + 2 * l][t]));
                u64 b = mulm(dir[r][1], subm(K[2 * i + 1][t], K[2 * N + 2 * l + 1][t]));
                e->c[i][l][t] = addm(a, b);
            }
        }
    for (int j = 0; j < r; j++) for (int i = 0; i < N; i++) e->forbid[i][e->rows[j][i]] = 1;
    memset(e->usedsym, 0, sizeof(e->usedsym));
    e->rank = 0;
    return setup_watch(e, r);
}

/* threading */
typedef struct { HSet *cur; int r; int tid, nth; Ext *e; long pruned; long tested; } Job;

static void *worker(void *arg) {
    Job *jb = (Job *)arg;
    int r = jb->r;
    Ext *e = jb->e;
    u64 (*K)[VMAX] = malloc(sizeof(u64) * VMAX * VMAX);
    for (size_t t = jb->tid; t < jb->cur->cnt; t += jb->nth) {
        size_t slot = jb->cur->order[t];
        e->r = r;
        key_to_rows(jb->cur->keys + slot * jb->cur->L, r, e->rows);
        int s = kernel(r, e->rows, K);
        int thr = NOPRUNE ? -1000 : 3 + (M - r);
        long done = __atomic_add_fetch(&progress_done, 1, __ATOMIC_RELAXED);
        if (progress_total > 20000 && done % (progress_total / 20) == 0) {
            fprintf(stderr, "  level %d: %ld / %ld nodes\n", r, done, progress_total);
        }
        if (s < thr) { jb->pruned++; continue; }
        jb->tested++;
        if (prep_node(e, r, K, s)) continue;
        ext_dfs(e, 0);
    }
    free(K);
    return NULL;
}

/* ------------------------------------------------------------------------ */
/* depth-first levels 4 and 5 (L3FILE), canonical parents, block test       */
static int rank_mod_p(u64 A[][VMAX], int nr, int nc) {
    int rank = 0;
    for (int c = 0; c < nc && rank < nr; c++) {
        int k = -1;
        for (int q = rank; q < nr; q++) if (A[q][c]) { k = q; break; }
        if (k < 0) continue;
        if (k != rank) for (int t = 0; t < nc; t++) { u64 tmp = A[k][t]; A[k][t] = A[rank][t]; A[rank][t] = tmp; }
        u64 iv = invm(A[rank][c]);
        for (int t = c; t < nc; t++) A[rank][t] = mulm(A[rank][t], iv);
        for (int q = rank + 1; q < nr; q++) {
            if (!A[q][c]) continue;
            u64 f = A[q][c];
            for (int t = c; t < nc; t++) if (A[rank][t]) A[q][t] = subm(A[q][t], mulm(f, A[rank][t]));
        }
        rank++;
    }
    return rank;
}

static int bfind(int *par, int a) { while (par[a] != a) { par[a] = par[par[a]]; a = par[a]; } return a; }

/* 1 if some closed block of the r-row pattern has dim_p = 2 (directions in row order) */
static int block_collapse(int r, uint8_t rows[][NMAX]) {
    int par[2 * NMAX];
    for (int v = 0; v < 2 * N; v++) par[v] = v;
    for (int j = 0; j < r; j++)
        for (int i = 0; i < N; i++) { int a = bfind(par, i), b = bfind(par, N + rows[j][i]); if (a != b) par[a] = b; }
    int root[2 * NMAX], done[NMAX] = {0};
    for (int v = 0; v < 2 * N; v++) root[v] = bfind(par, v);
    for (int i0 = 0; i0 < N; i0++) {
        if (done[i0]) continue;
        int xs[NMAX], k = 0, ly[NMAX], ny = 0;
        for (int i = 0; i < N; i++) if (root[i] == root[i0]) { done[i] = 1; xs[k++] = i; }
        if (k == N) return 0;   /* connected: a single block */
        for (int l = 0; l < N; l++) if (root[N + l] == root[i0]) ly[l] = ny++;
        int nr = r * k, nc = 4 * k;
        u64 A[MMAX * NMAX][VMAX];
        for (int j = 0; j < r; j++)
            for (int a = 0; a < k; a++) {
                u64 *row = A[j * k + a];
                memset(row, 0, sizeof(u64) * nc);
                int l = rows[j][xs[a]];
                row[2 * a] = dir[j][0]; row[2 * a + 1] = dir[j][1];
                row[2 * k + 2 * ly[l]] = subm(0, dir[j][0]);
                row[2 * k + 2 * ly[l] + 1] = subm(0, dir[j][1]);
            }
        if (nc - rank_mod_p(A, nr, nc) == 2) return 1;
    }
    return 0;
}

/* is pkey the canonical parent (least sub-triple key) of the 4-row pattern? */
static int canon_parent_ok(uint8_t rows[][NMAX], const uint8_t *pkey) {
    uint8_t best[MMAX * NMAX], key[MMAX * NMAX];
    for (int q = 0; q < 4; q++) {
        uint8_t sub[MMAX][NMAX];
        int c = 0;
        for (int j = 0; j < 4; j++) if (j != q) memcpy(sub[c++], rows[j], N);
        canon(3, sub, key);
        if (q == 0 || memcmp(key, best, 2 * N) < 0) memcpy(best, key, 2 * N);
    }
    return memcmp(best, pkey, 2 * N) == 0;
}

static void hs_clear(HSet *h) { memset(h->used, 0, h->cap); h->cnt = 0; }
static void print_rows(FILE *f, int r, uint8_t rows[][NMAX]) {
    for (int j = 0; j < r; j++) { for (int i = 0; i < N; i++) fprintf(f, "%x", rows[j][i]); fputc(j + 1 < r ? ' ' : '\t', f); }
}

static uint8_t (*L3)[3][NMAX];
static long df_next;             /* next level-3 node of the current chunk */
static FILE *dump4 = NULL;
static pthread_mutex_t dump4mutex = PTHREAD_MUTEX_INITIALIZER;
enum { C_NODES, C_LEAF4, C_KIDS4, C_CANON4, C_BLOCK4, C_LOW4, C_EXP4, C_LEAF5, C_N };
typedef struct { long lo, hi; int tid, nth; Ext *e; HSet *out5, *loc4; long cnt[C_N]; } DJob;

static void *df_worker(void *arg) {
    DJob *jb = (DJob *)arg;
    Ext *e = jb->e;
    u64 (*K)[VMAX] = malloc(sizeof(u64) * VMAX * VMAX);
    for (;;) {
        long t = __atomic_fetch_add(&df_next, 1, __ATOMIC_RELAXED);   /* dynamic scheduling */
        if (t >= jb->hi) break;
        uint8_t pkey[MMAX * NMAX];
        for (int j = 0; j < 3; j++) memcpy(e->rows[j], L3[t][j], N);
        canon(3, e->rows, pkey);
        jb->cnt[C_NODES]++;
        int s = kernel(3, e->rows, K);
        if (s < 3 + (M - 3)) continue;
        if (prep_node(e, 3, K, s)) continue;
        hs_clear(jb->loc4);
        e->out = jb->loc4; e->leaves = 0;
        ext_dfs(e, 0);
        jb->cnt[C_LEAF4] += e->leaves;
        jb->cnt[C_KIDS4] += (long)jb->loc4->cnt;
        for (size_t q = 0; q < jb->loc4->cnt; q++) {
            size_t sl = jb->loc4->order[q];
            uint8_t rows[MMAX][NMAX];
            key_to_rows(jb->loc4->keys + sl * jb->loc4->L, 4, rows);
            if (!canon_parent_ok(rows, pkey)) continue;
            jb->cnt[C_CANON4]++;
            int blk = block_collapse(4, rows);
            if (dump4) {
                pthread_mutex_lock(&dump4mutex);
                print_rows(dump4, 4, rows); fprintf(dump4, "block=%d\n", blk);
                pthread_mutex_unlock(&dump4mutex);
            }
            if (blk) { jb->cnt[C_BLOCK4]++; continue; }
            for (int j = 0; j < 4; j++) memcpy(e->rows[j], rows[j], N);
            int s4 = kernel(4, e->rows, K);
            if (s4 < 3 + (M - 4)) { jb->cnt[C_LOW4]++; continue; }
            if (prep_node(e, 4, K, s4)) continue;
            e->out = jb->out5; e->leaves = 0;
            ext_dfs(e, 0);
            jb->cnt[C_EXP4]++;
            jb->cnt[C_LEAF5] += e->leaves;
        }
    }
    free(K);
    return NULL;
}

static int run_df(int nth, time_t w0, clock_t t0) {
    FILE *fl = fopen(getenv("L3FILE"), "r");
    const char *out5 = getenv("OUT5"), *donefn = getenv("DONEFILE");
    if (!fl || !out5) { fprintf(stderr, "L3FILE must exist and OUT5 must be set\n"); return 1; }
    size_t cap = 1024; long n3 = 0;
    L3 = malloc(cap * sizeof *L3);
    char buf[4096];
    while (fgets(buf, sizeof buf, fl)) {
        if (n3 == (long)cap) { cap *= 2; L3 = realloc(L3, cap * sizeof *L3); }
        int r = 0; char *tok = strtok(buf, " \t\n");
        while (tok && r < 3 && strlen(tok) == (size_t)N) {
            for (int i = 0; i < N; i++) { char c = tok[i]; L3[n3][r][i] = (uint8_t)(c <= '9' ? c - '0' : c - 'a' + 10); }
            r++; tok = strtok(NULL, " \t\n");
        }
        if (r == 3) n3++;
    }
    fclose(fl);
    int nchunks = getenv("CHUNKS") ? atoi(getenv("CHUNKS")) : 1;
    char *done = calloc(nchunks, 1);
    int ndone0 = 0, ndone = 0;
    if (donefn) {
        FILE *fd = fopen(donefn, "r");
        if (fd) { int c; while (fscanf(fd, "%d", &c) == 1) if (c >= 0 && c < nchunks && !done[c]) { done[c] = 1; ndone0++; } fclose(fd); }
    }
    if (getenv("DUMP4")) dump4 = fopen(getenv("DUMP4"), "a");
    printf("depth-first levels 4-5: %ld level-3 classes from %s, %d chunks (%d already done)\n", n3, getenv("L3FILE"), nchunks, ndone0);
    fflush(stdout);
    Ext *exts = calloc(nth, sizeof(Ext));
    HSet *loc4 = calloc(nth, sizeof(HSet)), *o5 = calloc(nth, sizeof(HSet));
    for (int t = 0; t < nth; t++) hs_init(&loc4[t], 3 * N, 4096);
    long tot[C_N] = {0}, tot5 = 0, totblk5 = 0;
    for (int c = 0; c < nchunks; c++) {
        if (done[c]) continue;
        long lo = n3 * (long)c / nchunks, hi = n3 * (long)(c + 1) / nchunks;
        DJob jobs[64]; pthread_t th[64];
        df_next = lo;
        for (int t = 0; t < nth; t++) {
            hs_init(&o5[t], 4 * N, 1024);
            memset(&jobs[t], 0, sizeof jobs[t]);
            jobs[t].lo = lo; jobs[t].hi = hi; jobs[t].tid = t; jobs[t].nth = nth;
            jobs[t].e = &exts[t]; jobs[t].out5 = &o5[t]; jobs[t].loc4 = &loc4[t];
            pthread_create(&th[t], NULL, df_worker, &jobs[t]);
        }
        HSet l5;
        hs_init(&l5, 4 * N, 1024);
        long cs[C_N] = {0};
        for (int t = 0; t < nth; t++) {
            pthread_join(th[t], NULL);
            for (int k = 0; k < C_N; k++) cs[k] += jobs[t].cnt[k];
            for (size_t q = 0; q < o5[t].cnt; q++) { size_t sl = o5[t].order[q]; hs_insert(&l5, o5[t].keys + sl * o5[t].L, o5[t].dim[sl]); }
            hs_free(&o5[t]);
        }
        char fn[1024];
        snprintf(fn, sizeof fn, "%s_c%04d.txt", out5, c);
        FILE *fo = fopen(fn, "w");
        long blk5 = 0;
        for (size_t q = 0; q < l5.cnt; q++) {
            size_t sl = l5.order[q];
            uint8_t rows[MMAX][NMAX];
            key_to_rows(l5.keys + sl * l5.L, 5, rows);
            int b = block_collapse(5, rows);
            blk5 += b;
            print_rows(fo, 5, rows);
            fprintf(fo, "dim=%d block=%d\n", l5.dim[sl], b);
        }
        fclose(fo);
        if (dump4) fflush(dump4);
        if (donefn) { FILE *fd = fopen(donefn, "a"); fprintf(fd, "%d\n", c); fclose(fd); }
        ndone++;
        for (int k = 0; k < C_N; k++) tot[k] += cs[k];
        tot5 += (long)l5.cnt; totblk5 += blk5;
        double wall = difftime(time(NULL), w0);
        int left = nchunks - ndone0 - ndone;
        printf("chunk %d: nodes %ld; level 4: raw %ld, per-node classes %ld, canonical %ld, block-collapsed %ld, low dim %ld, expanded %ld; "
               "level 5: raw %ld, classes %zu (block-collapsed %ld)   [%.0fs cpu, %.0fs wall; %d chunks left, eta %.2f h]\n",
               c, cs[C_NODES], cs[C_LEAF4], cs[C_KIDS4], cs[C_CANON4], cs[C_BLOCK4], cs[C_LOW4], cs[C_EXP4], cs[C_LEAF5],
               l5.cnt, blk5, (double)(clock() - t0) / CLOCKS_PER_SEC, wall, left, wall / ndone * left / 3600.0);
        fflush(stdout);
        hs_free(&l5);
    }
    printf("total (this run): nodes %ld; level 4: raw %ld, per-node classes %ld, canonical %ld, block-collapsed %ld, low dim %ld, expanded %ld; "
           "level 5: raw %ld, classes summed over chunks %ld (block-collapsed %ld)   [%.0fs cpu, %.0fs wall]\n",
           tot[C_NODES], tot[C_LEAF4], tot[C_KIDS4], tot[C_CANON4], tot[C_BLOCK4], tot[C_LOW4], tot[C_EXP4], tot[C_LEAF5],
           tot5, totblk5, (double)(clock() - t0) / CLOCKS_PER_SEC, difftime(time(NULL), w0));
    if (dump4) fclose(dump4);
    return 0;
}

int main(int argc, char **argv) {
    if (argc < 3) { fprintf(stderr, "usage: latin m n [seed] [outfile] [threads]\n"); return 1; }
    M = atoi(argv[1]); N = atoi(argv[2]);
    u64 seed = argc > 3 ? strtoull(argv[3], 0, 10) : 1;
    const char *outfile = argc > 4 ? argv[4] : NULL;
    int nth = argc > 5 ? atoi(argv[5]) : 8;
    if (getenv("NOPRUNE")) NOPRUNE = 1;
    if (getenv("FOURROW") && atoi(getenv("FOURROW"))) { ZZ = 4; SHARP = 1; }
    const char *dump = getenv("DUMP");
    if (M > MMAX || N > NMAX || M > N) { fprintf(stderr, "bad m,n\n"); return 1; }
    rng_state = seed * 0x1234567ULL + 77;
    for (int j = 0; j < M; j++) { dir[j][0] = rndmod(); dir[j][1] = rndmod(); }
    printf("m=%d n=%d seed=%llu p=2^61-1 threads=%d fourrow=%d\n", M, N, (unsigned long long)seed, nth, SHARP);
    clock_t t0 = clock();
    time_t w0 = time(NULL);
    if (SHARP && M != 7) { fprintf(stderr, "FOURROW=1 is for m = 7\n"); return 1; }
    if (getenv("L3FILE")) return run_df(nth, w0, t0);

    HSet cur;
    int r0 = 1;
    if (getenv("START")) {
        /* start from one given pattern (rows of hex digits on one line) */
        FILE *fs = fopen(getenv("START"), "r");
        char buf[4096]; if (!fgets(buf, sizeof buf, fs)) return 1; fclose(fs);
        uint8_t rows[MMAX][NMAX]; int r = 0; char *tok = strtok(buf, " \t\n");
        while (tok && strlen(tok) == (size_t)N) { for (int i = 0; i < N; i++) { char c = tok[i]; rows[r][i] = (uint8_t)(c <= '9' ? c - '0' : c - 'a' + 10); } r++; tok = strtok(NULL, " \t\n"); }
        uint8_t key[MMAX * NMAX]; canon(r, rows, key);
        hs_init(&cur, (r - 1) * N, 4); hs_insert(&cur, key, 0);
        r0 = r;
        printf("start node with %d rows\n", r);
    } else if (!getenv("ENUM2")) {
        int part[NMAX + 1];
        hs_init(&cur, N, 64);
        gen_parts(N, N, part, 0, &cur);
        r0 = 2;
        printf("level 2 generated from cycle types: classes %zu\n", cur.cnt);
    } else {   /* ENUM2=1: old route, all permutations */
        hs_init(&cur, 0, 4);
        uint8_t empty[1] = {0};
        hs_insert(&cur, empty, 4 * N);
    }
    for (int r = r0; r < M; r++) {
        HSet nxt;
        hs_init(&nxt, r * N, 1024);
        Job jobs[64]; pthread_t th[64];
        progress_done = 0; progress_total = (long)cur.cnt;
        Ext *exts = calloc(nth, sizeof(Ext));
        HSet *outs = calloc(nth, sizeof(HSet));
        for (int t = 0; t < nth; t++) {
            hs_init(&outs[t], r * N, 1024);
            exts[t].out = &outs[t];
            jobs[t].cur = &cur; jobs[t].r = r; jobs[t].tid = t; jobs[t].nth = nth;
            jobs[t].e = &exts[t]; jobs[t].pruned = 0; jobs[t].tested = 0;
            pthread_create(&th[t], NULL, worker, &jobs[t]);
        }
        long pruned = 0, tested = 0, leaves = 0;
        for (int t = 0; t < nth; t++) {
            pthread_join(th[t], NULL);
            pruned += jobs[t].pruned; tested += jobs[t].tested; leaves += exts[t].leaves;
            int L = r * N;
            for (size_t q = 0; q < outs[t].cnt; q++) { size_t sl = outs[t].order[q]; hs_insert(&nxt, outs[t].keys + sl * L, outs[t].dim[sl]); }
            hs_free(&outs[t]);
        }
        free(exts); free(outs);
        printf("level %d -> %d: nodes %zu (pruned on dim %ld, expanded %ld), raw extensions passing %ld, classes at level %d: %zu   [%.1fs cpu, %lds wall]\n",
               r, r + 1, cur.cnt, pruned, tested, leaves, r + 1, nxt.cnt,
               (double)(clock() - t0) / CLOCKS_PER_SEC, (long)(time(NULL) - w0));
        fflush(stdout);
        int dump_this = 1;
        if (dump && getenv("DUMPLEVEL")) dump_this = (atoi(getenv("DUMPLEVEL")) == r + 1);
        if (dump && dump_this) {
            char fn[512];
            snprintf(fn, sizeof fn, "%s_L%d.txt", dump, r + 1);
            FILE *fd = fopen(fn, "w");
            for (size_t q = 0; q < nxt.cnt; q++) {
                size_t sl = nxt.order[q];
                uint8_t rows[MMAX][NMAX];
                key_to_rows(nxt.keys + sl * nxt.L, r + 1, rows);
                for (int j = 0; j <= r; j++) { for (int i = 0; i < N; i++) fprintf(fd, "%x", rows[j][i]); fputc(j < r ? ' ' : '\t', fd); }
                fprintf(fd, "dim=%d\n", nxt.dim[sl]);
            }
            fclose(fd);
        }
        hs_free(&cur);
        cur = nxt;
        /* STOPLEVEL=k: stop once level k is built (dump it with DUMP, DUMPLEVEL=k) */
        if (getenv("STOPLEVEL") && r + 1 >= atoi(getenv("STOPLEVEL")) && r + 1 < M) {
            printf("stopped at level %d (STOPLEVEL)\n", r + 1);
            hs_free(&cur);
            return 0;
        }
    }
    /* final level: recompute with directions in canonical order, report */
    FILE *fo = outfile ? fopen(outfile, "w") : NULL;
    long ngen = 0, ndeg = 0, ncommon = 0, nfinal = 0;
    u64 (*K)[VMAX] = malloc(sizeof(u64) * VMAX * VMAX);
    for (size_t t = 0; t < cur.cnt; t++) {
        size_t slot = cur.order[t];
        uint8_t rows[MMAX][NMAX];
        key_to_rows(cur.keys + slot * cur.L, M, rows);
        int s = kernel(M, rows, K);
        if (s < 3) continue;
        nfinal++;
        int neq;
        int degenerate = is_degenerate(K, s, &neq);
        if (degenerate) ndeg++; else { ngen++; if (neq) ncommon++; }
        if (fo) {
            for (int j = 0; j < M; j++) { for (int i = 0; i < N; i++) fprintf(fo, "%x", rows[j][i]); fputc(j + 1 < M ? ' ' : '\t', fo); }
            fprintf(fo, "dim=%d forced_eq=%d degenerate=%d\n", s, neq, degenerate);
        }
    }
    free(K);
    if (fo) fclose(fo);
    printf("final level %d: classes %zu, with dim_p>=3: %ld, genuine mod p: %ld (of which with a forced common point: %ld), degenerate mod p: %ld   [%.1fs cpu, %lds wall]\n",
           M, cur.cnt, nfinal, ngen, ncommon, ndeg, (double)(clock() - t0) / CLOCKS_PER_SEC, (long)(time(NULL) - w0));
    hs_free(&cur);
    return 0;
}


==> anc/code/latin_search/run_claim.sh <==
#!/bin/bash
# Re-run one computer-assisted claim from scratch and end with a one-line verdict.
#
# usage: ./run_claim.sh CLAIM [THREADS [NMAX]]
#   test  brute-force check of the canonical form, check of the four-row start, and
#         check that this script fails loudly (test_failures.sh)
#   m4    4 directions: no Latin rectangle works for n = 4
#   m5    5 directions: none for n = 5; exactly one for n = 6 (Lemma lem:five)
#   m6    6 directions: none for 6 <= n <= 11
#   m7    7 directions: none for 7 <= n <= 14 (four-row start, depth-first, block test)
# A smallest confusable pair of size n for m directions has an m x n Latin rectangle
# (so n >= m) and no point in common, so "none for m <= n <= N" means that generic
# lists of m directions separate multisets of size N.  NMAX stops at a smaller n (a
# partial run, which the verdict says).
#
# Every step is checked: each program must exit with status 0, each file it should
# write must exist with as many lines as the program reports, and decide.py must
# give one verdict per class.  On any failure the script prints "VERDICT CLAIM:
# FAILED: ..." and exits with status 1; the success VERDICT is printed only at the
# end.  Work files go to work/CLAIM/ (or $WORK/CLAIM/).  Environment: CC (default
# cc), PYTHON (default python3, needs sympy), WORK, SPLIT (decide files longer than
# this in THREADS parallel parts; default 40).
set -euo pipefail
CLAIM=${1:-}
T=${2:-4}
NMAX=${3:-}
CC=${CC:-cc}
PY=${PYTHON:-python3}
HERE=$(cd "$(dirname "$0")" && pwd)

die() { echo "ERROR: $*" >&2; echo "VERDICT ${CLAIM:-?}: FAILED: $*"; exit 1; }

case $CLAIM in test|m4|m5|m6|m7) ;; *) echo "usage: ./run_claim.sh test|m4|m5|m6|m7 [threads [nmax]]" >&2; exit 2 ;; esac
case $NMAX in *[!0-9]*) die "NMAX must be a number" ;; esac
case $T in ''|*[!0-9]*) die "THREADS must be a positive integer" ;; esac
[ "$T" -ge 1 ] || die "THREADS must be a positive integer"
W=${WORK:-$HERE/work}/$CLAIM
mkdir -p "$W" || die "cannot create $W"
"$PY" -c 'import sympy' > /dev/null 2>&1 || die "$PY cannot import sympy (set PYTHON to a Python 3 with sympy)"
LATIN=$W/latin
"$CC" -O3 -pthread -o "$LATIN" "$HERE/latin.c" || die "compiling latin.c with $CC failed"

# run LOG ERR CMD...: run CMD, stdout appended to LOG, stderr to ERR; die unless it exits 0
run() {
    local log=$1 err=$2 st
    shift 2
    "$@" < /dev/null >> "$log" 2>> "$err" || { st=$?; die "$* exited with status $st (see $err)"; }
}
# count_lines FILE: CNT = number of non-empty lines; die if FILE is missing
count_lines() {
    [ -f "$1" ] || die "missing file $1"
    CNT=$(awk 'NF {c++} END {print c + 0}' "$1")
}
# reported LOG SEDEXPR: NUM = the number that the last matching line of LOG reports
reported() {
    [ -f "$1" ] || die "missing log $1"
    NUM=$(sed -n "$2" "$1" | tail -n 1)
    [ -n "$NUM" ] || die "$1 lacks the line that reports the count ($2)"
}
# expect FILE LOG SEDEXPR: FILE must exist with as many lines as LOG reports
expect() {
    count_lines "$1"
    reported "$2" "$3"
    [ "$CNT" -eq "$NUM" ] || die "$1 has $CNT lines but $2 reports $NUM"
}

# decide_file IN LOG: decide.py on every class of IN (in up to T parallel parts); checks
# that each process exits 0 and that there is exactly one verdict per class
decide_file() {
    local in=$1 log=$2 k st pids="" nin nv
    count_lines "$in"; nin=$CNT
    rm -f "${log:?}" "${log:?}".part* "${log:?}".out* "${log:?}".err*
    if [ "$nin" -le "${SPLIT:-40}" ] || [ "$T" -le 1 ]; then
        "$PY" "$HERE/decide.py" "$in" > "$log" 2> "$log.err" || { st=$?; die "decide.py $in exited with status $st (see $log.err)"; }
    else
        awk -v T="$T" -v p="$log.part" 'NF {print > (p (NR % T))}' "$in"
        for k in $(seq 0 $((T - 1))); do
            if [ -s "$log.part$k" ]; then
                "$PY" "$HERE/decide.py" "$log.part$k" > "$log.out$k" 2> "$log.err$k" &
                pids="$pids $!"
            fi
        done
        for k in $pids; do wait "$k" || { st=$?; die "decide.py on part of $in exited with status $st (see $log.err*)"; }; done
        cat "$log".out* | grep -E -- ' -> (degenerate|forced|open)  \[' > "$log" || true
        echo "summary: {'degenerate': $(grep -c -- '-> degenerate  \[' "$log" || true), 'forced': $(grep -c -- '-> forced  \[' "$log" || true), 'open': $(grep -c -- '-> open  \[' "$log" || true)}" >> "$log"
        awk -F'\t' '/ -> open  \[/ {print "OPEN: " $1}' "$log" > "$log.open"
        cat "$log.open" >> "$log"
        rm -f "${log:?}".part* "${log:?}".out* "${log:?}.open"
    fi
    nv=$(grep -E -c -- ' -> (degenerate|forced|open)  \[' "$log" || true)
    [ "$nv" -eq "$nin" ] || die "decide.py gave $nv verdicts for the $nin classes of $in"
    grep -q '^summary: ' "$log" || die "decide.py log $log has no summary"
}

# decide_chain m n r FILE: decide the r-row classes in FILE; extend the open ones by one
# row and decide again, up to m rows.  Writes the open m-row classes to ${tag}_working.txt.
decide_chain() {
    local m=$1 n=$2 r=$3 f=$4 tag="m${1}n${2}" line x
    rm -f "${W:?}/${tag:?}_working.txt"
    while :; do
        decide_file "$f" "$W/${tag}_decide_L$r.log"
        count_lines "$f"
        echo "  m=$m n=$n level $r: $CNT classes decided: $(grep '^summary' "$W/${tag}_decide_L$r.log")" >&2
        sed -n 's/^OPEN: //p' "$W/${tag}_decide_L$r.log" > "$W/${tag}_open_L$r.txt"
        if [ "$r" -eq "$m" ] || [ ! -s "$W/${tag}_open_L$r.txt" ]; then break; fi
        : > "$W/${tag}_ext.txt"
        x=$W/${tag}_x
        while read -r line; do
            echo "$line" > "${x}_node.txt"
            rm -f "${x:?}.log" "${x:?}_L$((r + 1)).txt" "${x:?}_final.txt"
            if [ $((r + 1)) -lt "$m" ]; then
                run "${x}.log" "${x}.err" env START="${x}_node.txt" STOPLEVEL=$((r + 1)) DUMP="$x" DUMPLEVEL=$((r + 1)) "$LATIN" "$m" "$n" 1 "" "$T"
                expect "${x}_L$((r + 1)).txt" "${x}.log" "s/.*classes at level $((r + 1)): \([0-9]*\).*/\1/p"
                cat "${x}_L$((r + 1)).txt" >> "$W/${tag}_ext.txt"
            else
                run "${x}.log" "${x}.err" env START="${x}_node.txt" "$LATIN" "$m" "$n" 1 "${x}_final.txt" "$T"
                expect "${x}_final.txt" "${x}.log" 's/^final level [0-9]*: classes [0-9]*, with dim_p>=3: \([0-9]*\),.*/\1/p'
                cat "${x}_final.txt" >> "$W/${tag}_ext.txt"
            fi
            cat "${x}.log" >> "$W/${tag}_ext.log"
        done < "$W/${tag}_open_L$r.txt"
        r=$((r + 1))
        cut -f1 "$W/${tag}_ext.txt" | LC_ALL=C sort -u > "$W/${tag}_L${r}_ext.txt"
        f=$W/${tag}_L${r}_ext.txt
    done
    if [ "$r" -eq "$m" ]; then cp "$W/${tag}_open_L$r.txt" "$W/${tag}_working.txt"; else : > "$W/${tag}_working.txt"; fi
}

# plain m n: search to m-1 rows (test (i) only), then decide_chain
plain() {
    local m=$1 n=$2 tag="m${1}n${2}" k=$(($1 - 1))
    rm -f "${W:?}/${tag:?}.log" "${W:?}/${tag:?}_L$k.txt"
    run "$W/$tag.log" "$W/$tag.err" env STOPLEVEL=$k DUMP="$W/$tag" DUMPLEVEL=$k "$LATIN" "$m" "$n" 1 "" "$T"
    expect "$W/${tag}_L$k.txt" "$W/$tag.log" "s/.*classes at level $k: \([0-9]*\).*/\1/p"
    grep -E 'classes' "$W/$tag.log" | sed 's/^/  /' >&2 || true
    decide_chain "$m" "$n" "$k" "$W/${tag}_L$k.txt"
}

# seven n: four-row start to level 3, depth-first levels 4-5 with the block test
seven() {
    local n=$1 tag="m7n$1" chunks=20 d c sum
    if [ "$n" -ge 14 ]; then chunks=400; fi
    rm -f "${W:?}/${tag:?}.log" "${W:?}/${tag:?}_L3.txt"
    run "$W/$tag.log" "$W/$tag.err" env FOURROW=1 STOPLEVEL=3 DUMP="$W/$tag" DUMPLEVEL=3 "$LATIN" 7 "$n" 1 "" "$T"
    expect "$W/${tag}_L3.txt" "$W/$tag.log" 's/.*classes at level 3: \([0-9]*\).*/\1/p'
    # chunks are ranges of lines of this file: sort it, so that they do not depend on THREADS
    LC_ALL=C sort -o "$W/${tag}_L3.txt" "$W/${tag}_L3.txt"
    d=$W/${tag}_df
    mkdir -p "$d"
    sum=$(cksum < "$W/${tag}_L3.txt")
    if [ -s "$d/done.txt" ]; then
        [ -f "$d/l3.cksum" ] && [ "$(cat "$d/l3.cksum")" = "$sum" ] || die "the level-3 file differs from the one the finished chunks in $d used: delete $d to start again"
    else
        echo "$sum" > "$d/l3.cksum"
    fi
    run "$W/${tag}_df.log" "$W/${tag}_df.err" env FOURROW=1 L3FILE="$W/${tag}_L3.txt" CHUNKS=$chunks OUT5="$d/c" DONEFILE="$d/done.txt" "$LATIN" 7 "$n" 1 "" "$T"
    count_lines "$d/done.txt"
    [ "$(LC_ALL=C sort -u "$d/done.txt" | awk 'NF {c++} END {print c + 0}')" -eq "$chunks" ] || die "$d/done.txt does not list all $chunks chunks"
    for c in $(seq 0 $((chunks - 1))); do
        grep -qx "$c" "$d/done.txt" || die "chunk $c of n=$n is not finished"
        expect "$(printf '%s/c_c%04d.txt' "$d" "$c")" "$W/${tag}_df.log" "s/^chunk $c: .*level 5: raw [0-9]*, classes \([0-9]*\) .*/\1/p"
    done
    cat "$d"/c_c*.txt | LC_ALL=C sort -u > "$W/${tag}_L5_all.txt"
    awk -F'\t' '$2 ~ /block=0$/ {print $1}' "$W/${tag}_L5_all.txt" > "$W/${tag}_L5_undecided.txt"
    count_lines "$W/${tag}_L3.txt"
    echo "  m=7 n=$n: level 3 $CNT classes; $(grep '^total' "$W/${tag}_df.log" | tail -n 1 | sed 's/^total (this run): //; s/   \[.*//')" >&2
    count_lines "$W/${tag}_L5_all.txt"; c=$CNT
    count_lines "$W/${tag}_L5_undecided.txt"
    echo "  m=7 n=$n level 5: $c classes, $CNT without a collapsing component" >&2
    decide_chain 7 "$n" 5 "$W/${tag}_L5_undecided.txt"
}

bad=""
case $CLAIM in
test)
    "$PY" "$HERE/test_canon.py" "$LATIN" 4 4 || die "test_canon.py n=4 failed"
    "$PY" "$HERE/test_canon.py" "$LATIN" 5 5 || die "test_canon.py n=5 failed"
    "$PY" "$HERE/test_canon.py" "$LATIN" 6 6 || die "test_canon.py n=6 failed"
    for n in 8 9 10; do "$PY" "$HERE/test_fourrow.py" "$LATIN" "$n" || die "test_fourrow.py n=$n failed"; done
    PYTHON="$PY" CC="$CC" bash "$HERE/test_failures.sh" || die "test_failures.sh failed"
    echo "VERDICT test: PASS (canonical form, four-row start, failures detected)"
    ;;
m4|m5|m6)
    m=${CLAIM#m}; full=$m
    if [ "$m" = 6 ]; then full=11; fi
    hi=${NMAX:-$full}
    part=""; if [ "$hi" -lt "$full" ]; then part=" (partial run: the claim needs n up to $full)"; fi
    for n in $(seq "$m" "$hi"); do
        plain "$m" "$n"
        count_lines "$W/m${m}n${n}_working.txt"
        if [ "$CNT" -gt 0 ]; then bad="$bad n=$n: $(tr '\n' ' ' < "$W/m${m}n${n}_working.txt");"; fi
    done
    if [ "$m" = 5 ]; then
        plain 5 6
        count_lines "$W/m5n6_working.txt"
        six=$(cat "$W/m5n6_working.txt")
        if [ -z "$bad" ] && [ "$CNT" -eq 1 ] && [ "$six" = "012345 120453 234501 305124 451032" ]; then
            echo "VERDICT m5: no 5 x 5 Latin rectangle works, and for n = 6 exactly one does: $six (the matching of Lemma lem:five)"
        else
            echo "VERDICT m5: UNEXPECTED: $bad n=6: $six"; exit 1
        fi
    elif [ -z "$bad" ]; then
        echo "VERDICT $CLAIM: no $m x n Latin rectangle works for $m <= n <= $hi: generic lists of $m directions separate multisets of size $hi$part"
    else
        echo "VERDICT $CLAIM: UNEXPECTED working rectangles:$bad"; exit 1
    fi
    ;;
m7)
    hi=${NMAX:-14}
    part=""; if [ "$hi" -lt 14 ]; then part=" (partial run: the claim needs n up to 14)"; fi
    for n in $(seq 7 "$hi"); do
        seven "$n"
        count_lines "$W/m7n${n}_working.txt"
        if [ "$CNT" -gt 0 ]; then bad="$bad n=$n: $(tr '\n' ' ' < "$W/m7n${n}_working.txt");"; fi
    done
    if [ -z "$bad" ]; then
        echo "VERDICT m7: no 7 x n Latin rectangle works for 7 <= n <= $hi: generic lists of 7 directions separate multisets of size $hi$part"
    else
        echo "VERDICT m7: UNEXPECTED working rectangles:$bad"; exit 1
    fi
    ;;
esac


==> anc/code/latin_search/test_canon.py <==
#!/usr/bin/env python3
"""Brute-force check of the canonical form in latin.c.

Counts the classes of r x n Latin rectangles (r = 2..rmax) under relabelling X,
relabelling Y, exchanging X and Y and reordering the rows, by orbits: each class
contains rectangles whose first row is the identity, and the orbit of such a
set of rows is enumerated through every choice of the row made the identity.
Then runs "NOPRUNE=1 latin rmax n" (no pruning by dimension) and compares its
number of classes at each level.

usage: test_canon.py LATIN n rmax      (LATIN: path of the compiled latin)
"""
import itertools
import os
import re
import subprocess
import sys


def compose(a, b):          # a o b
    return tuple(a[x] for x in b)


def inverse(a):
    out = [0] * len(a)
    for i, x in enumerate(a):
        out[x] = i
    return tuple(out)


def brute(n, rmax):
    ident = tuple(range(n))
    perms = list(itertools.permutations(range(n)))
    der = [p for p in perms if all(p[i] != i for i in range(n))]
    level, counts = {()}, {}
    for r in range(2, rmax + 1):
        new = set()
        for S in level:
            rows = (ident,) + S
            for p in der:
                if p not in S and all(all(p[i] != q[i] for i in range(n)) for q in rows):
                    new.add(tuple(sorted(S + (p,))))
        level, seen, classes = new, set(), 0
        for S in sorted(level):
            if S in seen:
                continue
            classes += 1
            rows = (ident,) + S
            for j0 in rows:
                for swap in (0, 1):
                    taus = [compose(inverse(j0), s) for s in rows] if not swap else [compose(inverse(s), j0) for s in rows]
                    for a in perms:
                        ai = inverse(a)
                        seen.add(tuple(sorted(compose(a, compose(t, ai)) for t in taus if t != ident)))
        counts[r] = classes
    return counts


def from_latin(latin, n, rmax):
    out = subprocess.run([latin, str(rmax), str(n), "1", "", "1"], env=dict(os.environ, NOPRUNE="1"),
                         capture_output=True, text=True, check=True).stdout
    counts = {}
    for line in out.splitlines():
        if (mt := re.match(r"level 2 generated from cycle types: classes (\d+)", line)):
            counts[2] = int(mt.group(1))
        elif (mt := re.search(r"classes at level (\d+): (\d+)", line)):
            counts[int(mt.group(1))] = int(mt.group(2))
        elif (mt := re.match(r"final level (\d+): classes (\d+)", line)):
            counts[int(mt.group(1))] = int(mt.group(2))
    return counts


def main():
    latin, n, rmax = sys.argv[1], int(sys.argv[2]), int(sys.argv[3])
    b, c = brute(n, rmax), from_latin(latin, n, rmax)
    ok = True
    for r in range(2, rmax + 1):
        same = b[r] == c.get(r)
        ok &= same
        print(f"n={n} r={r}: brute force {b[r]} classes, latin {c.get(r)}  {'ok' if same else 'DIFFERENT'}")
    print("test_canon: PASS" if ok else "test_canon: FAIL")
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/code/latin_search/test_failures.sh <==
#!/bin/bash
# Check that run_claim.sh fails loudly: with Python lacking sympy, with a search binary
# that crashes or that exits 0 without writing anything, and with a decide.py that
# crashes or drops a verdict, every claim run must end with "VERDICT ...: FAILED" and a
# non-zero exit status.  Works in a temporary copy of this folder.
# usage: ./test_failures.sh      (environment: PYTHON, CC as for run_claim.sh)
set -u
HERE=$(cd "$(dirname "$0")" && pwd)
PY=${PYTHON:-python3}
TMP=$(mktemp -d "${TMPDIR:-/tmp}/latin_fail.XXXXXX") || { echo "test_failures: FAIL (no temporary directory)"; exit 1; }
trap 'rm -rf "${TMP:?}"' EXIT
fails=0

copy() {   # copy NAME: a fresh copy of the package in $TMP/NAME
    mkdir -p "$TMP/$1"
    cp "$HERE"/latin.c "$HERE"/decide.py "$HERE"/run_claim.sh "$HERE"/test_canon.py "$HERE"/test_fourrow.py "$TMP/$1/"
}
expect_failure() {   # expect_failure NAME DESCRIPTION CMD...: CMD must exit non-zero with a FAILED verdict
    local name=$1 what=$2 st last
    shift 2
    (cd "$TMP/$name" && "$@") > "$TMP/$name.out" 2> "$TMP/$name.err"
    st=$?
    last=$(tail -n 1 "$TMP/$name.out")
    if [ "$st" -ne 0 ] && [ "${last#VERDICT }" != "$last" ] && [ "${last%%: FAILED:*}" != "$last" ]; then
        echo "ok   $what: exit $st, ${last%%: FAILED:*}: FAILED"
    else
        echo "BAD  $what: exit $st, last line: $last"
        fails=$((fails + 1))
    fi
}

copy nosympy
mkdir -p "$TMP/shadow"
echo 'raise ImportError("sympy hidden for this test")' > "$TMP/shadow/sympy.py"
expect_failure nosympy "Python without sympy" env PYTHON="$PY" PYTHONPATH="$TMP/shadow" ./run_claim.sh m4 1

copy crash
echo 'int main(void) { return 3; }' > "$TMP/crash/latin.c"
expect_failure crash "search binary exits 3 (m4)" env PYTHON="$PY" ./run_claim.sh m4 1
expect_failure crash "search binary exits 3 (m7)" env PYTHON="$PY" ./run_claim.sh m7 1 7

copy silent
echo 'int main(void) { return 0; }' > "$TMP/silent/latin.c"
expect_failure silent "search binary writes nothing (m4)" env PYTHON="$PY" ./run_claim.sh m4 1
expect_failure silent "search binary writes nothing (m7)" env PYTHON="$PY" ./run_claim.sh m7 1 7

copy decidecrash
printf 'import sys\nsys.exit(1)\n' > "$TMP/decidecrash/decide.py"
expect_failure decidecrash "decide.py exits 1" env PYTHON="$PY" ./run_claim.sh m4 1
expect_failure decidecrash "decide.py exits 1, in parallel parts" env PYTHON="$PY" SPLIT=0 ./run_claim.sh m4 2

copy decideshort
sed 's/^    for line in open(sys.argv\[1\]):$/    for line in open(sys.argv[1]).readlines()[:-1]:/' "$HERE/decide.py" > "$TMP/decideshort/decide.py"
if cmp -s "$HERE/decide.py" "$TMP/decideshort/decide.py"; then echo "BAD  could not make the short decide.py"; fails=$((fails + 1)); fi
expect_failure decideshort "decide.py drops a verdict" env PYTHON="$PY" ./run_claim.sh m5 1

if [ "$fails" -eq 0 ]; then echo "test_failures: PASS"; else echo "test_failures: FAIL ($fails)"; exit 1; fi


==> anc/code/latin_search/test_fourrow.py <==
#!/usr/bin/env python3
"""Check of the four-row start (FOURROW=1) of latin.c for seven directions.

Runs latin for m = 7 to level 4 without and with FOURROW=1.  With FOURROW=1,
level 2 must consist of the cycle types (partitions of n into parts >= 2) with
at least 3 parts, and levels 3 and 4 must be exactly the classes of the plain
search in which every three rows have c >= 2 and every two rows have c >= 3,
where c counts the components of the matching graph (both runs print canonical
forms, so the lines compare directly).

usage: test_fourrow.py LATIN n      (LATIN: path of the compiled latin; n >= 7)
"""
import itertools
import os
import re
import subprocess
import sys
import tempfile


def components(rows):
    n = len(rows[0])
    parent = list(range(2 * n))

    def find(v):
        while parent[v] != v:
            v = parent[v]
        return v
    for sigma in rows:
        for i in range(n):
            a, b = find(i), find(n + sigma[i])
            if a != b:
                parent[a] = b
    return sum(1 for v in range(2 * n) if find(v) == v)


def start_ok(rows):
    return (all(components(t) >= 2 for t in itertools.combinations(rows, 3))
            and all(components(p) >= 3 for p in itertools.combinations(rows, 2)))


def partitions(n, smallest=2):
    """Partitions of n into parts >= smallest, as a list of part counts."""
    if n == 0:
        return [0]
    return [1 + c for k in range(smallest, n + 1) for c in partitions(n - k, k)]


def run(latin, n, tmp, tag, fourrow):
    env = dict(os.environ, STOPLEVEL="4", DUMP=os.path.join(tmp, tag), FOURROW="1" if fourrow else "0")
    out = subprocess.run([latin, "7", str(n), "1", "", "4"], env=env, capture_output=True, text=True, check=True).stdout
    level2 = int(re.search(r"level 2 generated from cycle types: classes (\d+)", out).group(1))
    levels = {}
    for r in (3, 4):
        with open(os.path.join(tmp, f"{tag}_L{r}.txt")) as f:
            levels[r] = {ln.split('\t')[0] for ln in f if ln.strip()}
    return level2, levels


def main():
    latin, n = sys.argv[1], int(sys.argv[2])
    parts = partitions(n)
    with tempfile.TemporaryDirectory() as tmp:
        p2, plain = run(latin, n, tmp, "plain", False)
        f2, four = run(latin, n, tmp, "four", True)
    ok = p2 == len(parts) and f2 == sum(1 for c in parts if c >= 3)
    print(f"n={n} level 2: plain {p2} (partitions {len(parts)}), four-row start {f2} (with >= 3 parts {sum(1 for c in parts if c >= 3)})")
    for r in (3, 4):
        kept = {s for s in plain[r] if start_ok([tuple(int(c, 16) for c in row) for row in s.split()])}
        same = kept == four[r]
        ok &= same
        print(f"n={n} level {r}: plain {len(plain[r])}, of which kept by the start rule {len(kept)}, four-row start {len(four[r])}  {'ok' if same else 'DIFFERENT'}")
    print("test_fourrow: PASS" if ok else "test_fourrow: FAIL")
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/code/locate.py <==
"""Exact-ish test: does a list D of m directions in R^k separate multisets of n points?

Depth-first version of the matching-graph test (BHS Prop 3.8; the exact test of Section sec:generic).
A list pi = (pi_1, ..., pi_m) of permutations gives linear equations
    (x_a - y_{pi_j(a)}) . d_j = 0        (a = 1..n, j = 1..m)
in 2n unknown points; K_pi is their solution space.  D fails to separate them
iff for some pi, K_pi lies in no Z_sigma = {x_a = y_sigma(a) for all a}.

Pruning: equations only shrink K.  If after the first j directions K already lies in
some Z_sigma, no extension can be fooled, so the branch is cut.
Symmetry: relabel Y so pi_1 = id; relabel X and Y together so pi_2 is a
conjugacy-class representative.

Floating point finds candidates; every 'fooled' leaf is re-checked in exact
rational arithmetic (the float directions are exact binary rationals), and an explicit
confusable pair is extracted and its sorted projections compared exactly.
"""
import sys, itertools, time, json
import numpy as np
from fractions import Fraction


def cycles(p):
    out, done = [], set()
    for s in range(len(p)):
        if s in done:
            continue
        c, t = [], s
        while t not in done:
            done.add(t); c.append(t); t = p[t]
        out.append(c)
    return out


class Tester:
    def __init__(self, D, n, tol=1e-9):
        self.D = [np.asarray(d, dtype=float) for d in D]
        self.m = len(D)
        self.k = len(D[0])
        self.n = n
        self.tol = tol
        self.perms = list(itertools.permutations(range(n)))
        k = self.k
        N = 2 * n * k
        # constraint matrices C_sigma: rows x_a - y_sigma(a), all coords
        C = np.zeros((len(self.perms), n * k, N))
        for i, s in enumerate(self.perms):
            for a in range(n):
                for c in range(k):
                    C[i, a * k + c, a * k + c] = 1
                    C[i, a * k + c, (n + s[a]) * k + c] = -1
        self.C = C
        self.gap_zero = 0.0      # largest singular value treated as zero
        self.gap_nonzero = np.inf  # smallest singular value treated as nonzero
        self.nodes = 0
        self.fooled = []

    def rows(self, j, p):
        n, k = self.n, self.k
        R = np.zeros((n, 2 * n * k))
        for a in range(n):
            R[a, a * k:(a + 1) * k] = self.D[j]
            R[a, (n + p[a]) * k:(n + p[a] + 1) * k] -= self.D[j]
        return R

    def kernel(self, M):
        u, s, vt = np.linalg.svd(M)
        N = M.shape[1]
        s_full = np.zeros(N)
        s_full[:len(s)] = s
        zero = s_full < self.tol * max(1.0, s_full.max())
        if zero.any():
            self.gap_zero = max(self.gap_zero, s_full[zero].max())
        if (~zero).any():
            self.gap_nonzero = min(self.gap_nonzero, s_full[~zero].min())
        return vt[zero].T          # N x dimK

    def contained(self, K):
        if K.shape[1] == 0:
            return True
        r = np.abs(np.einsum('ijk,kl->ijl', self.C, K)).max(axis=(1, 2))
        return bool((r < 1e-7).any())

    def run(self, stop_after=None):
        n = self.n
        ident = tuple(range(n))
        reps, seen = [], set()
        for p in self.perms:
            key = tuple(sorted(len(c) for c in cycles(p)))
            if key not in seen:
                seen.add(key); reps.append(p)
        R0 = self.rows(0, ident)
        t0 = time.time()

        def dfs(j, M, plist):
            if stop_after and len(self.fooled) >= stop_after:
                return
            self.nodes += 1
            K = self.kernel(M)
            if self.contained(K):
                return
            if j == self.m:
                self.fooled.append(list(plist))
                return
            choices = reps if j == 1 else self.perms
            for p in choices:
                dfs(j + 1, np.vstack([M, self.rows(j, p)]), plist + [p])

        if self.m == 1:
            dfs(1, R0, [ident])
        else:
            dfs(1, R0, [ident])
        return time.time() - t0

    # ---------- exact re-check ----------
    def exact_pair(self, plist):
        """Return an explicit confusable pair (X, Y) in exact rationals, or None."""
        import sympy as sp
        n, k = self.n, self.k
        Dq = [[sp.Rational(Fraction(float(c))) for c in d] for d in self.D]
        rows = []
        for d, p in zip(Dq, plist):
            for a in range(n):
                r = [sp.Integer(0)] * (2 * n * k)
                for c in range(k):
                    r[a * k + c] += d[c]
                    r[(n + p[a]) * k + c] -= d[c]
                rows.append(r)
        M = sp.Matrix(rows)
        basis = M.nullspace()
        if not basis:
            return None
        # find a kernel vector outside every Z_sigma: random integer combination
        import random
        rnd = random.Random(1)
        for attempt in range(20):
            v = sum((sp.Integer(rnd.randint(-9, 9)) * b for b in basis), sp.zeros(2 * n * k, 1))
            X = [tuple(v[a * k + c] for c in range(k)) for a in range(n)]
            Y = [tuple(v[(n + a) * k + c] for c in range(k)) for a in range(n)]
            if sorted(X) != sorted(Y):
                # verify the sorted projections exactly
                for d in Dq:
                    ex = sorted(sum(x[c] * d[c] for c in range(k)) for x in X)
                    ey = sorted(sum(y[c] * d[c] for c in range(k)) for y in Y)
                    assert ex == ey, "sorted projections differ"
                return X, Y
        return None


def report(label, D, n, stop_after=5):
    T = Tester(D, n)
    dt = T.run(stop_after=stop_after)
    out = {"label": label, "n": n, "m": T.m, "k": T.k, "seconds": round(dt, 1),
           "nodes": T.nodes, "fooled_lists_found": len(T.fooled),
           "largest_sv_called_zero": T.gap_zero, "smallest_sv_called_nonzero": T.gap_nonzero}
    if T.fooled:
        pair = T.exact_pair(T.fooled[0])
        out["exact_confirmed"] = pair is not None
        if pair:
            X, Y = pair
            out["X"] = [[str(c) for c in x] for x in X]
            out["Y"] = [[str(c) for c in y] for y in Y]
            out["perms"] = [list(p) for p in T.fooled[0]]
    print(json.dumps(out), flush=True)
    return out


if __name__ == "__main__":
    mt = np.random.RandomState(5489).random_sample(6).reshape(3, 2)   # MATLAB rand(2,3), column-major
    cases = sys.argv[1:]
    for case in cases:
        kind, n = case.split(":")
        n = int(n)
        if kind == "dwtlb525":
            D = [(1, 0), (0, 1)] + [tuple(r) for r in mt]
        elif kind == "dwtlb525printed":
            D = [(1, 0), (0, 1), (0.814724, 0.905792), (0.126987, 0.913376), (0.632359, 0.097540)]
        elif kind == "dwtlb424":
            D = [(1, 0), (0, 1), (0.83, 0.95), (0.16, 0.78)]
        elif kind == "dwtlb336":
            D = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (0.56, 0.24, 0.71), (0.66, 0.58, 0.53), (0.21, 0, 0.45)]
        elif kind == "dwtlb348":
            A = np.array([[1, 0, 0, 0, 0.32, 0.38, 0.49, 0.75],
                          [0, 1, 0, 0, 0.95, 0.77, 0.45, 0.28],
                          [0, 0, 1, 0, 0.03, 0.80, 0.65, 0.68],
                          [0, 0, 0, 1, 0.44, 0.19, 0.71, 0.66]])
            D = [tuple(c) for c in A.T]
        elif kind.startswith("gauss"):
            # gauss<seed>_<k>_<m>
            s, k, m = kind[5:].split("_")
            D = [tuple(r) for r in np.random.default_rng(int(s)).standard_normal((int(m), int(k)))]
        elif kind.startswith("unifI"):
            # unifI<seed>_<k>_<m>: identity block then uniform(0,1) columns, like DWTLB
            s, k, m = kind[5:].split("_")
            k, m = int(k), int(m)
            D = [tuple(r) for r in np.eye(k)] + [tuple(r) for r in np.random.default_rng(int(s)).random((m - k, k))]
        elif kind.startswith("matlab"):
            # matlab<k>_<m>: [I | rand(k, m-k)] from MATLAB's default stream (column-major)
            k, m = map(int, kind[6:].split("_"))
            R = np.random.RandomState(5489).random_sample(k * (m - k)).reshape(m - k, k)
            D = [tuple(r) for r in np.eye(k)] + [tuple(r) for r in R]
        else:
            raise SystemExit("unknown case " + kind)
        report(case, D, n)


==> anc/code/locate_exact.py <==
"""Exact (rational-arithmetic) version of locate.py's depth-first test.

Every rank, kernel and containment decision is made over Q with Fractions,
so a 'locates' verdict for integer directions is a proof (the exact test of
Section sec:generic).
Usage: python locate_exact.py n  'd1;d2;...'   e.g.  5 '1,0;0,1;1,2;3,1;2,-5'
"""
import sys, itertools, time
from fractions import Fraction


def cycles(p):
    out, done = [], set()
    for s in range(len(p)):
        if s in done:
            continue
        c, t = [], s
        while t not in done:
            done.add(t); c.append(t); t = p[t]
        out.append(c)
    return out


def rref_kernel(rows, N):
    """Kernel basis (list of length-N Fraction vectors) of the matrix with these rows."""
    A = [list(map(Fraction, r)) for r in rows]
    piv_cols, r = [], 0
    for c in range(N):
        p = next((i for i in range(r, len(A)) if A[i][c] != 0), None)
        if p is None:
            continue
        A[r], A[p] = A[p], A[r]
        inv = 1 / A[r][c]
        A[r] = [v * inv for v in A[r]]
        for i in range(len(A)):
            if i != r and A[i][c] != 0:
                f = A[i][c]
                A[i] = [a - f * b for a, b in zip(A[i], A[r])]
        piv_cols.append(c)
        r += 1
        if r == len(A):
            break
    free = [c for c in range(N) if c not in piv_cols]
    basis = []
    for f in free:
        v = [Fraction(0)] * N
        v[f] = Fraction(1)
        for i, pc in enumerate(piv_cols):
            v[pc] = -A[i][f]
        basis.append(v)
    return basis


def main(n, D):
    k = len(D[0]); m = len(D); N = 2 * n * k
    perms = list(itertools.permutations(range(n)))
    reps, seen = [], set()
    for p in perms:
        key = tuple(sorted(len(c) for c in cycles(p)))
        if key not in seen:
            seen.add(key); reps.append(p)

    def rows(j, p):
        out = []
        for a in range(n):
            r = [0] * N
            for c in range(k):
                r[a * k + c] += D[j][c]
                r[(n + p[a]) * k + c] -= D[j][c]
            out.append(r)
        return out

    def contained(K):
        for s in perms:
            if all(v[a * k + c] == v[(n + s[a]) * k + c] for v in K for a in range(n) for c in range(k)):
                return True
        return False

    stats = {"nodes": 0}
    fooled = []

    def dfs(j, R, plist):
        if fooled:
            return
        stats["nodes"] += 1
        K = rref_kernel(R, N)
        if contained(K):
            return
        if j == m:
            fooled.append(plist)
            return
        for p in (reps if j == 1 else perms):
            dfs(j + 1, R + rows(j, p), plist + [p])

    t0 = time.time()
    dfs(1, rows(0, tuple(range(n))), [tuple(range(n))])
    verdict = "FOOLED via " + str(fooled[0]) if fooled else "LOCATES"
    print(f"n={n} k={k} m={m} D={D}: {verdict}  (nodes {stats['nodes']}, {time.time()-t0:.0f}s, exact)", flush=True)


if __name__ == "__main__":
    n = int(sys.argv[1])
    D = [tuple(int(x) for x in b.split(",")) for b in sys.argv[2].split(";")]
    main(n, D)


==> anc/code/lowest_tick.py <==
"""Label the lowest tick of each log axis with its value, so nobody has to count back from 10."""
import math
from matplotlib.ticker import FuncFormatter


def label_lowest_ticks(ax):
    for axis, (lo, hi) in ((ax.xaxis, ax.get_xlim()), (ax.yaxis, ax.get_ylim())):
        e = math.floor(math.log10(lo))
        first = next(m * 10 ** d for d in (e, e + 1) for m in range(1, 10) if m * 10 ** d >= lo * (1 - 1e-9))
        lead = round(first / 10 ** math.floor(math.log10(first)))
        if lead == 1 or lead >= 7:
            continue    # a power of ten has its label; from 7, 8 or 9 it is easy to count up to it
        axis.set_minor_formatter(FuncFormatter(
            lambda v, pos, f=first: f"${f:g}$" if abs(v - f) < 1e-6 * f else ""))
    ax.tick_params(which="minor", colors="#444444", labelsize=8)


==> anc/code/pair5.py <==
"""Explicit confusable pair of 5-point multisets for the 4 directions (1,0),(0,1),(1,1),(1,lam)."""
import itertools, sys
import sympy as sp
from sympy.polys.matrices import DomainMatrix

sys.path.insert(0, '.')
from locate import Tester   # noqa: E402

lam = sp.symbols('lam')
n, k = 5, 2


def sym_matrix(plist):
    D = [(1, 0), (0, 1), (1, 1), (1, lam)]
    rows = []
    for d, p in zip(D, plist):
        for a in range(n):
            r = [sp.Integer(0)] * (2 * n * k)
            for c in range(k):
                r[a * k + c] += d[c]
                r[(n + p[a]) * k + c] -= d[c]
            rows.append(r)
    return sp.Matrix(rows)


T = Tester([(1.0, 0.0), (0.0, 1.0), (1.0, 1.0), (1.0, 0.3712)], n)
T.run(stop_after=None)
pl = T.fooled[int(sys.argv[1]) if len(sys.argv) > 1 else 0]
print("pattern:", pl)
M = sym_matrix(pl)
ns = DomainMatrix.from_Matrix(M).convert_to(sp.QQ.frac_field(lam)).nullspace().to_Matrix()
N = 2 * n * k
basis = [ns.row(i).T for i in range(ns.shape[0])]
c = sp.symbols('c0:%d' % len(basis))
v = sum((ci * b for ci, b in zip(c, basis)), sp.zeros(N, 1))
sol = sp.solve([v[0], v[1]], c[:2], dict=True)[0]      # put x_1 at the origin
v = v.subs(sol)
free = [ci for ci in c if ci not in sol]
v = v.subs({free[0]: 1})
den = sp.lcm([sp.fraction(sp.together(e))[1] for e in v])
v = sp.Matrix([sp.factor(sp.cancel(e * den)) for e in v])
g = sp.Integer(0)
for e in v:
    g = sp.gcd(g, sp.expand(e))
v = sp.Matrix([sp.factor(sp.cancel(e / g)) for e in v])
X = [(v[2 * a], v[2 * a + 1]) for a in range(n)]
Y = [(v[2 * (n + a)], v[2 * (n + a) + 1]) for a in range(n)]
print("X =", X)
print("Y =", Y)
D = [(1, 0), (0, 1), (1, 1), (1, lam)]
for d, p in zip(D, pl):
    ok = all(sp.expand(X[a][0] * d[0] + X[a][1] * d[1] - Y[p[a]][0] * d[0] - Y[p[a]][1] * d[1]) == 0
             for a in range(n))
    print("direction", d, ": matched sorted projections identical as polynomials in lam:", ok)
pts = X + Y
print("coincidences among the 10 points (indices 0-4 = X, 5-9 = Y), with the lam that cause them:")
for i, j in itertools.combinations(range(2 * n), 2):
    gg = sp.gcd(sp.expand(pts[i][0] - pts[j][0]), sp.expand(pts[i][1] - pts[j][1]))
    if gg == 0:
        print("  ", (i, j), "ALWAYS EQUAL")
    elif not gg.is_number:
        print("  ", (i, j), sp.factor(gg))
for lam0 in [2, -1, sp.Rational(1, 2), 3, -2, sp.Rational(-1, 3)]:
    Xs = sorted([tuple(sp.nsimplify(c.subs(lam, lam0)) for c in x) for x in X])
    Ys = sorted([tuple(sp.nsimplify(c.subs(lam, lam0)) for c in y) for y in Y])
    print("lam =", lam0, " X =", Xs, " Y =", Ys, " X != Y:", Xs != Ys)


==> anc/code/pair6.py <==
"""Check Lemma lem:five symbolically: every list of 5 directions in the plane has f(D) <= 6.

For the directions (1,0), (0,1), (1,1), (1,a), (1,b), with a, b not 0 or 1 and a != b, the
lemma's six points X and their reflection Y = c - X (c = x_1) have the same projection on
every direction, and X != Y.  This script checks every entry of the lemma's table, its pairs,
and the argument that X != Y, as identities in a and b.  The search that found the pair is
in latin_search/ (claim m5); slack.py's k = 2, N = 12 example is the same pairing (see README.md).
"""
import itertools
import sympy as sp

a, b = sp.symbols('a b')
X = [(a*b - a + b, a - b - 1), (b, -1), (a*b, -b), (b - a, a - b), (a*b - a, 0), (0, a - 1)]
c = X[0]
Y = [(c[0] - x[0], c[1] - x[1]) for x in X]
D = [(1, 0), (0, 1), (1, 1), (1, a), (1, b)]
# the table: for each direction, the pairs {i, j} (1-based) with x_i.d + x_j.d = c.d
PAIRS = [[(1, 6), (2, 5), (3, 4)], [(1, 5), (2, 4), (3, 6)], [(1, 4), (2, 3), (5, 6)],
         [(1, 3), (2, 6), (4, 5)], [(1, 2), (3, 5), (4, 6)]]


def dot(p, d):
    return sp.expand(p[0]*d[0] + p[1]*d[1])


ok = True
for d, pairs in zip(D, PAIRS):
    proj = [dot(x, d) for x in X]
    sums = all(sp.expand(proj[i-1] + proj[j-1] - dot(c, d)) == 0 for i, j in pairs)
    perfect = sorted(v for p in pairs for v in p) == list(range(1, 7))
    # so the projection of X is unchanged by t -> c.d - t, which is the projection of Y
    same = sorted(map(str, proj)) == sorted(str(sp.expand(dot(c, d) - t)) for t in proj)
    print(f"direction {d}: projections {proj}")
    print(f"   pairs {pairs} sum to c.d = {dot(c, d)}: {sums};  a perfect matching: {perfect};"
          f"  projections of X and Y equal: {same}")
    ok &= sums and perfect and same
edges = sorted(p for pairs in PAIRS for p in pairs)
factor = edges == list(itertools.combinations(range(1, 7), 2))
print("the five matchings use each of the 15 pairs once:", factor)
ok &= factor

# X != Y: the points with first coordinate 0.  The first coordinates b, ab, b - a and a(b - 1)
# are nonzero; only x_1, x_6 in X and c - x_1, c - x_6 in Y can have first coordinate 0.
firsts = {sp.factor(x[0]) for x in X}
print("first coordinates of X:", firsts, " of Y the same:", firsts == {sp.factor(y[0]) for y in Y})
s = a*b - a + b
caseX1, caseY1 = X[5][1], Y[0][1]                         # ab - a + b != 0
caseX2, caseY2 = X[5][1] + X[0][1], Y[0][1] + Y[5][1]     # ab - a + b == 0
print("X[0] at first coordinate 0 needs ab - a + b = 0:", sp.expand(X[0][0] - s) == 0,
      "; Y[5] likewise:", sp.expand(Y[5][0] - s) == 0, "; Y[0] =", Y[0])
print("sums of second coordinates on the line x = 0, X against Y:", (caseX1, caseY1), "or",
      (sp.expand(caseX2), sp.expand(caseY2)), "; differences", sp.factor(caseX1 - caseY1), "and",
      sp.factor(caseX2 - caseY2), "(nonzero as a != 1)")
ok &= sp.expand(caseX1 - caseY1 - (a - 1)) == 0 and sp.expand(caseX2 - caseY2 - 2*(a - 1)) == 0
print("Lemma lem:five checked:", ok)


==> anc/code/parallel_check.py <==
"""For each FOOLED draw in a rounding_test.py log, report whether the key
[I | A2] (directions e1, e2 and the rows of A2) has two parallel directions; then
Lemma lem:four applies to the remaining <= 4 directions."""
import ast
import re
import sys
from fractions import Fraction
from itertools import combinations

for path in sys.argv[1:]:
    rows = [ln for ln in open(path) if ln.startswith("draw") and "FOOLED" in ln]
    explained = 0
    for ln in rows:
        A2 = ast.literal_eval(re.search(r"A2=(\[.*?\]\])", ln).group(1))
        dirs = [(Fraction(1), Fraction(0)), (Fraction(0), Fraction(1))] + \
               [(Fraction(str(a)), Fraction(str(b))) for a, b in A2]
        par = [(i, j) for i, j in combinations(range(len(dirs)), 2)
               if dirs[i][0] * dirs[j][1] - dirs[i][1] * dirs[j][0] == 0]
        explained += bool(par)
        if not par:
            print("  NOT explained by parallel directions:", ln.strip())
    print(f"{path}: {len(rows)} fooled, {explained} with two parallel directions")


==> anc/code/plot_best_k.py <==
"""Plot the best known bounds on m_k(n) for one k, whether they come from a formula or hold for a
single n.  The bounds are black treads, and the range in which m_k(n) must lie is shaded between
them.  The upper half of the shading has the colour of the bound credited above it, and the lower
half that of the bound credited below.  Where the bounds meet, m_k(n) is known, and labels can name
who first showed it.

The bounds and the credits come from bounds.toml through boundsdb.py; this script decides none of
them.  The colours are the database's hints, so that plots agree, unless the caller overrides them
with --colour.  --without REF leaves out a reference, so `--without this` shows what was
known before this paper.  Labels come from an optional label file (TOML), and are checked against
the database: a label that names the wrong reference, or points at an n where m_k(n) is not known,
stops the script before anything is drawn.

One call draws one plot.  Which k to show, and how to arrange the plots in figures and panels, is
left to the paper.

    python plot_best_k.py --k K [--without REF ...] [--labels FILE] [--size W H] [--ylim LO HI]
                          [--legend "upper left" | "upper right"] [--no-xlabel]
                          [--colour KEY=#rrggbb ...] [--out DIR] [--name NAME] [--png]

It writes DIR/NAME.pdf (default DIR = ../paper; NAME = best_kK_now, or best_kK_without_REF), and a
.png beside it with --png.  It needs numpy, matplotlib and LaTeX.  A label file reads:

    k = 2
    without = []           # must be the same as --without
    [[label]]
    credit = "MPS"         # the key of the reference in bounds.toml that the label names
    n = [2, 3]             # the values of n it points at (first, last)
    mark = "arrows"        # "arrows" (one per n) or "brace" (one arrow to a brace over them)
    at = [0.025, 0.36]     # where the label sits, as fractions of the axes
"""
from lowest_tick import label_lowest_ticks
import math, os, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection, PolyCollection
from matplotlib.patches import Patch
from matplotlib.path import Path as MplPath

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import boundsdb

plt.rcParams.update({"text.usetex": True, "font.family": "serif", "font.size": 9})
NMAX = boundsdb.NMAX
XMIN, XMAX = 1.3, 1.3 * NMAX
NSTEP = 60          # up to here each run of a bound is drawn as a tread, as in Figure 1
WIDE = 1.02         # beyond it, only runs spanning this factor in n; narrower ones become a line
GRID = sorted(set(int(round(x)) for x in np.logspace(math.log10(NSTEP), math.log10(NMAX), 400)))  # ...through these n

FAMILY_TEX = {"linear": r"$(k-1)n+1$", "sharp": r"$m^\sharp_k(n)$", "sharp_cf": r"$m^{\mathrm{CF}}_k(n)$",
              "flat_bal": r"$m^\flat_{k,\mathrm{bal}}(n)$", "flat_eq": r"$m^\flat_{k,\mathrm{eq}}(n)$",
              "mps31": r"$5\log_2^3(2n)$", "hypercube": "hypercube", "three_points": r"\textit{Three points}",
              "product": "product constructions", "plane12": r"\textit{The plane}"}

# Colours: --colour KEY=#rrggbb from the caller (KEY a formula, or a reference for its single
# cases), else the database's hint, so that plots agree; else grey.
OVERRIDE = {}

def colour(e):
    c = OVERRIDE.get(e.formula if e.kind == "family" else e.ref) or e.colour
    if not c:
        print(f"note: no colour for {e.formula or e.ref}; drawn grey", file=sys.stderr)
    return c or "#999999"

def legend_text(db, e, side):
    what = FAMILY_TEX.get(e.formula, e.formula) if e.kind == "family" else "single case"
    return rf"{'above' if side == 'upper' else 'below'}: {what} [{db.label(e.ref)}]"

def tag(db, ref):
    return db.label(ref) if ref == "this" else f"[{db.label(ref)}]"

# ---- the label file, checked against the database ----------------------------------------------
def load_labels(db, path, k):
    """The labels of the file, and the known values {n: (m, ref, upper entry, lower entry)}.  Exits
    with the list of errors if the file does not match this plot or disagrees with the database."""
    with open(path, "rb") as fh:
        a = boundsdb.tomllib.load(fh)       # tomllib, or tomli on older Pythons
    name = os.path.basename(path)
    errors = []
    if a.get("k") != k:
        errors.append(f"{name} is for k={a.get('k')}, not k={k}")
    if sorted(a.get("without", [])) != sorted(db.without):
        errors.append(f"{name} is for without={a.get('without', [])}, not without={list(db.without)}")
    exact = {n: (m, ref, eu, el) for n, m, ref, eu, el in db.exact(k, 1000)}
    seen = {}
    for j, lab in enumerate(a.get("label", []), 1):
        who = f"{name} label {j} ('{lab.get('credit')}', n={lab['n'][0]}..{lab['n'][-1]})"
        if lab.get("credit") not in db.refs:
            errors.append(f"{who}: no reference {lab.get('credit')!r} in the database")
            continue
        if lab.get("mark", "arrows") not in ("arrows", "brace"):
            errors.append(f"{who}: mark must be 'arrows' or 'brace'")
        for n in range(lab["n"][0], lab["n"][-1] + 1):
            if n in seen:
                errors.append(f"{who}: n={n} is already labelled by label {seen[n]}")
            seen[n] = j
            if n not in exact:
                U, L, _, _ = db.best(k, 1000)
                errors.append(f"{who}: m_{k}({n}) is not known (the best bounds are {L[n]} <= m <= {U[n]})")
            elif exact[n][1] != lab["credit"]:
                m, ref, eu, el = exact[n]
                errors.append(f"{who}: the database credits {db.label(ref)}, not {db.label(lab['credit'])}, "
                              f"for m_{k}({n}) = {m} (upper: {eu.describe(db)}; lower: {el.describe(db)})")
    if errors:
        print("Error! The labels disagree with the plot or the database " + db.path + ":", file=sys.stderr)
        for e in errors:
            print("  " + e, file=sys.stderr)
        sys.exit(1)
    for n in exact:
        if n not in seen:
            print(f"note: {name}: m_{k}({n}) = {exact[n][0]} is known but not labelled", file=sys.stderr)
    return a.get("label", []), exact

# ---- drawing -----------------------------------------------------------------------------------
def runs(a, lo=2, hi=NMAX):
    """[(first n, last n, value)] of the runs of equal values of a[lo..hi]."""
    r = []
    for n in range(lo, hi + 1):
        v = a[n]
        if r and r[-1][2] == v:
            r[-1][1] = n
        else:
            r.append([n, n, v])
    return r

def brace(ax, x0, x1, y, h=6.0):
    """A brace over [x0, x1] with its ends at height y and its cusp h points above them, pointing
    up; returns the cusp in data coordinates.  Built on the page, so call it after the layout."""
    T = ax.transData
    (p0, py), (p1, _) = T.transform([(x0, y), (x1, y)])
    h = h * ax.figure.dpi / 72
    mid = (p0 + p1) / 2
    r = min((mid - p0) / 2, h)
    th = np.linspace(0, np.pi / 2, 20)
    left = np.vstack([np.column_stack([p0 + r * (1 - np.cos(th)), py + h / 2 * np.sin(th)]),
                      np.column_stack([mid - r + r * np.sin(th), py + h - h / 2 * np.cos(th)])])
    right = left[::-1].copy()
    right[:, 0] = 2 * mid - right[:, 0]
    data = T.inverted().transform(np.vstack([left, right]))
    ax.plot(data[:, 0], data[:, 1], color="#333333", lw=0.7, zorder=6)
    return T.inverted().transform((mid, py + h))

def pieces(a, lo, hi):
    """a[lo..hi] as ("tread", x0, x1, value) for each run wide enough to see, and ("line", points)
    through the grid of n for each stretch of runs too narrow to see (the treads would touch)."""
    out, dense = [], None
    def flush():
        s0, s1 = dense
        pts = [(s0 - 0.5, a[s0])] + [(n, a[n]) for n in GRID if s0 < n < s1] + [(s1 + 0.5, a[s1])]
        out.append(("line", pts))
    for r0, r1, v in runs(a, lo, hi):
        if r0 <= NSTEP or (r1 + 0.5) / (r0 - 0.5) >= WIDE:
            if dense:
                flush(); dense = None
            out.append(("tread", r0 - 0.5, r1 + 0.5, v))
        else:
            dense = [dense[0] if dense else r0, r1]
    if dense:
        flush()
    return out

def path(a, lo, hi):
    """The outline of a[lo..hi] from left to right, steps and lines as in pieces()."""
    pts = []
    for p in pieces(a, lo, hi):
        pts += [(p[1], p[3]), (p[2], p[3])] if p[0] == "tread" else p[1]
    return pts

def draw(ax, db, k, ylim=None, xlabel=True):
    """Treads and shading; returns the legend handles and the upper bound."""
    U, L, cu, cl = db.best(k, NMAX)
    mid = np.sqrt(U * L.astype(float))          # split at the geometric mean: equal halves on log axes
    # No edges (they bleed over neighbouring fills).  To avoid hairline seams between abutting fills,
    # each fill reaches up off the plot and right to the end, under the fills drawn after it, and
    # all are clipped to the shaded region between L and U.
    far, top = 2.0 * NMAX, 1e3 * U[2:].max()
    polys, cols, keys = [], [], {}
    for lo, hi, (iu, il, gap) in runs([(int(cu[n]), int(cl[n]), bool(U[n] > L[n])) for n in range(NMAX + 1)]):
        if gap:
            eu, el = db.entry[iu], db.entry[il]
            m = path(mid, lo, hi)
            x0 = m[0][0]
            polys += [[(x0, 0.1), (far, 0.1), (far, top), (x0, top)],
                      m + [(far, m[-1][1]), (far, top), (x0, top)]]
            cols += [colour(el), colour(eu)]
            keys.setdefault(("upper", eu.i), eu)
            keys.setdefault(("lower", el.i), el)
    fills = PolyCollection(polys, facecolors=cols, edgecolors="none", linewidths=0, zorder=1)
    ax.add_collection(fills)
    region = path(L, 2, NMAX) + path(U, 2, NMAX)[::-1]
    fills.set_clip_path(MplPath(region + [region[0]], closed=True), ax.transData)
    for a in (U, L):
        ps = pieces(a, 2, NMAX)
        ax.add_collection(LineCollection([((x0, v), (x1, v)) for _, x0, x1, v in (p for p in ps if p[0] == "tread")],
                                         colors="black", linewidths=1.0, capstyle="butt", zorder=3))
        for p in ps:
            if p[0] == "line":
                ax.plot(*zip(*p[1]), color="black", lw=1.0, zorder=3)

    handles, done = [], set()
    for side in ("upper", "lower"):
        for (s, _), e in sorted(keys.items(), key=lambda kv: (kv[1].date, kv[1].i)):
            text = legend_text(db, e, side)
            if s == side and text not in done:
                done.add(text)
                handles.append(Patch(facecolor=colour(e), edgecolor="none", label=text))

    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_xlim(XMIN, XMAX)
    ax.set_ylim(*(ylim or (0.7 * L[2], 8 * U[2:].max())))   # headroom for the legend
    if xlabel:
        ax.set_xlabel("number of points $n$")
    ax.set_ylabel("number of directions")
    ax.grid(True, which="major", color="#e4e4e4", lw=0.6)
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    for side in ("left", "bottom"):
        ax.spines[side].set_color("#999999")
    ax.tick_params(colors="#444444", labelsize=8)
    ax.set_title(rf"$k={k}$", loc="left", fontsize=9)
    label_lowest_ticks(ax)
    return handles, U

def legend(ax, handles, U, where=None):
    """At most two rows.  Upper right, where the labels are not, if the space above the upper bound
    there is enough for the legend; otherwise upper left.  Needs the final layout."""
    ncol = max(1, math.ceil(len(handles) / 2))
    if where is None:
        rows = math.ceil(len(handles) / ncol)
        need = (rows * 10.5 + 6) / (ax.get_window_extent().height * 72 / ax.figure.dpi)
        (lx0, lx1), (ly0, ly1) = np.log10(ax.get_xlim()), np.log10(ax.get_ylim())
        n0 = max(2, math.ceil(10 ** (lx0 + 0.45 * (lx1 - lx0))))
        room = 1 - (math.log10(U[n0:].max()) - ly0) / (ly1 - ly0)
        where = "upper right" if room >= need else "upper left"
    anchor = (1.0, 1.02) if where == "upper right" else (0.0, 1.02)
    ax.legend(handles=handles, loc=where, fontsize=7, frameon=False, handlelength=1.4, ncol=ncol,
              columnspacing=1.2, labelspacing=0.3, bbox_to_anchor=anchor)

def draw_labels(ax, db, labels, exact):
    arrow = dict(arrowstyle="-|>", color="#555555", lw=0.6, shrinkA=1.5, shrinkB=1.5, mutation_scale=7)
    for lab in labels:
        ns = list(range(lab["n"][0], lab["n"][-1] + 1))
        kw = dict(xytext=tuple(lab["at"]), textcoords="axes fraction", ha="left", va="bottom",
                  fontsize=8, arrowprops=arrow, zorder=7)
        text = lab.get("text", tag(db, lab["credit"]))
        if lab.get("mark") == "brace":
            tip = brace(ax, ns[0] - 0.42, ns[-1] + 0.42, max(exact[n][0] for n in ns) * 1.1)
            ax.annotate(text, xy=tip, color="#222222", **kw)
        else:
            for i, n in enumerate(ns):          # one label; later arrows leave from an invisible copy
                ax.annotate(text, xy=(n, exact[n][0]), color="#222222" if i == 0 else "none", **kw)

def main(args):
    def get(flag, n=1, default=None):
        if flag not in args:
            return default
        i = args.index(flag)
        return args[i + 1] if n == 1 else args[i + 1:i + 1 + n]
    if "--k" not in args:
        sys.exit(__doc__)
    k = int(get("--k"))
    without = [args[i + 1] for i, a in enumerate(args) if a == "--without"]
    db = boundsdb.DB(get("--db", default=boundsdb.DEFAULT_DB), without=without)
    if db.errors:
        sys.exit("Error! " + "; ".join(db.errors) + "  (run boundsdb.py --check)")
    labels, exact = load_labels(db, get("--labels"), k) if "--labels" in args else ([], {})
    size = tuple(float(x) for x in get("--size", 2, (6.3, 2.7)))
    ylim = tuple(float(x) for x in get("--ylim", 2)) if "--ylim" in args else None
    for i, a in enumerate(args):
        if a == "--colour":
            key, _, c = args[i + 1].partition("=")
            if not (key and c):
                sys.exit(f"Error! --colour wants KEY=#rrggbb, not {args[i + 1]!r}")
            OVERRIDE[key] = c

    fig, ax = plt.subplots(figsize=size)
    handles, U = draw(ax, db, k, ylim, xlabel="--no-xlabel" not in args)
    fig.tight_layout()
    legend(ax, handles, U, get("--legend"))     # these need the final layout
    draw_labels(ax, db, labels, exact)

    out = get("--out", default=os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "paper"))
    name = get("--name", default=f"best_k{k}_" + ("without_" + "_".join(without) if without else "now"))
    os.makedirs(out, exist_ok=True)
    path = os.path.join(out, name + ".pdf")
    fig.savefig(path, metadata={"CreationDate": None})     # no date: rebuilds are identical
    if "--png" in args:
        fig.savefig(path[:-4] + ".png", dpi=200)
    plt.close(fig)
    print("wrote", os.path.normpath(path))

if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/code/plot_bounds.py <==
"""Plot Figure 1 of the paper: the best known bounds on how many directions separate multisets of
n points in R^k, for k = 2, ..., 10, (a) before this paper and (b) now.

Both panels have logarithmic axes, the same ranges and the same styles.  Each family of bounds has
its own colour, the colour hint of its formula in the bounds database (bounds.toml), so that this
figure agrees with the per-k plots of plot_best_k.py: every bound of this paper is a blue, and no
earlier one is.  Within a family, k goes from light and thin (k = 2) to dark and thick (k = 10):
  - treads: the lower bound.  Every list of fewer directions fails.
      (a) (k-1)(floor(log2 n) + 1) + 1, the hypercube bound of Dym et al. (Bianchi-Longinetti for
          k = 2), tan; for k = 2, plus one as in (b), which MPS already had, also tan;
      (b) the same, plus one in the upper half of each range from one power of two to the next
          (Theorem thm:three), dark blue; for k = 2 this is MPS's, so it stays tan.
  - solid: for each k, the smallest upper bound at each n, in the colour of the bound it comes
    from, with a short black tick through each corner where it changes (the tick bisects the
    angle at the corner).  From there on lists succeed:
      red    the linear bound (k-1)n + 1 (Holler-Schlueter-Wirth; Renyi for k = 2), from which
             every list in general position succeeds;
      green  (a) only, k = 2: 5 log2^3(2n) (MPS, Proposition 3.1), almost every list;
      blue   (b) only: m^sharp_k(n) of Theorem thm:main, almost every list.
  - dotted, blue, (b) only: the closed form of Theorem thm:main, from where it beats the linear bound.
Every bound is an integer for each integer n >= 2.  Up to n = NSTEP it is drawn as flat treads
centred on the integers, without risers; beyond, as a line through a grid of n.

Run from this folder:   python plot_bounds.py [--png] [--out DIR] [--colour FORMULA=#rrggbb ...]
It writes DIR/fig_best.pdf (default DIR = ../paper), and a .png beside it with --png.  --colour
overrides the database's hint for one formula (hypercube, three_points, linear, mps31 or sharp).
It needs Python >= 3.11 (or the tomli package), numpy, matplotlib, mpmath (for sharpbound.py) and a
LaTeX installation (the labels are typeset by LaTeX to match the paper).
"""
from lowest_tick import label_lowest_ticks
import math, os, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import to_rgb
from matplotlib.collections import LineCollection
from matplotlib.lines import Line2D
from matplotlib.ticker import FixedLocator, NullFormatter

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import boundsdb
import sharpbound

# Dash lengths are in points and do not grow with the line width, so every k has the same dashes.
plt.rcParams.update({"text.usetex": True, "font.family": "serif", "font.size": 9,
                     "lines.scale_dashes": False})

KS = list(range(2, 11))
NMAX = 10 ** 5
XMIN, XMAX, YMIN, YMAX = 1.3, 4 * 10 ** 5, 1.5, 6 * 10 ** 4   # beyond NMAX: room for k labels
NSTEP = 60                                   # beyond this the treads touch: draw a smooth line
GRID = sorted(set(int(round(x)) for x in np.logspace(math.log10(NSTEP + 1), math.log10(NMAX), 300)))
DASH = (0, (2.8, 1.4))                       # 2.8 pt on, 1.4 pt off, for every k
DOT = (0, (1.0, 1.1))
TICK = 7.0                                   # length in points of the tick through each corner
SCAN = 3000                                  # upper bounds cross at most once below this, never after

# The colour of each family: the hint of its formula in the bounds database, unless main() is told
# otherwise by --colour.
FORMULA = {"lower_before": "hypercube", "lower": "three_points", "linear": "linear", "mps": "mps31",
           "sharp": "sharp", "flat": "flat_bal"}
_hints = boundsdb.DB()
BASE = {key: _hints.formula_colour(f) or "#999999" for key, f in FORMULA.items()}

def ramp(base, k):
    """Light (k = 2) to dark (k = 10) shades of one hue."""
    t = (k - 2) / 8
    b = np.array(to_rgb(base))
    light, dark = 0.6 * b + 0.4, 0.78 * b
    return tuple((1 - t) * light + t * dark)

def width(k):
    return 0.7 + 0.12 * (k - 2)               # 0.7 pt (k = 2) to 1.66 pt (k = 10)

def grey(k):
    t = (k - 2) / 8
    return tuple([(1 - t) * 0.72 + t * 0.10] * 3)

# ---- the bounds -------------------------------------------------------------------------------
def lower_before(n, k):
    return (k - 1) * n.bit_length() + 1       # n.bit_length() = floor(log2 n) + 1

def lower_now(n, k):
    q = n.bit_length()
    return (k - 1) * q + 1 + (1 if q >= 2 and 3 * 2 ** (q - 2) <= n < 2 ** q else 0)

def linear(n, k):
    return (k - 1) * n + 1

def mps(n, k):
    return math.ceil(5 * math.log2(2 * n) ** 3) if k == 2 else math.inf

_sharp = {}
def sharp(n, k):
    """m^sharp_k(n), cached; sharp_grid fills the cache quickly for increasing n."""
    if (n, k) not in _sharp:
        _sharp[n, k] = sharpbound.sharp(n, k)
    return _sharp[n, k]

def sharp_grid(k, ns):
    """m^sharp_k(n) for increasing n, starting each search from the previous T (the least T is
    nondecreasing in n, since the condition gets harder as n grows)."""
    T = 1
    for n in ns:
        lb, target = math.log(2 * n), -math.log(k * math.log2(2 * n))
        while True:
            m, j = k * T, np.arange(T)
            if np.log1p(-m / (4 * (m - j) * lb)).sum() < target:
                break
            T += 1
        _sharp[n, k] = k * T

_flat = {}
def flat(n, k):
    """m^flat_{k,bal}(n) of Theorem thm:main, from the database's warm-started search."""
    if k not in _flat:
        _flat[k] = boundsdb.f_flat_bal(k, NMAX)
    return int(_flat[k][n])

def closed(n, k):
    return sharpbound.sharp_cf(n, k)

FUNC = {"linear": linear, "mps": mps, "sharp": sharp, "flat": flat}

def pieces(k, keys):
    """Runs (key, first n, last n) of the smallest of the bounds `keys` at each n = 2..NMAX.  The
    bounds cross at most once below SCAN and never after it, so the last run is extended to NMAX."""
    runs = []
    for n in range(2, SCAN + 1):
        key = min(keys, key=lambda key: FUNC[key](n, k))
        if runs and runs[-1][0] == key:
            runs[-1][2] = n
        else:
            runs.append([key, n, n])
    runs[-1][2] = NMAX
    if keys == ("linear", "mps") and k == 2:   # MPS beats the linear bound only from 17 078
        c = sharpbound.first_for_good(lambda n: mps(n, 2) < linear(n, 2), 2, NMAX)
        runs = [["linear", 2, c - 1], ["mps", c, NMAX]]
    return [tuple(run) for run in runs]

# ---- drawing helpers ---------------------------------------------------------------------------
def draw_bound(ax, f, colour, lw, lo, hi, ls="-"):
    """f(n) for lo <= n <= hi: treads centred on n up to NSTEP (no risers), and a line through
    the grid points beyond."""
    segs = [((n - 0.5, f(n)), (n + 0.5, f(n))) for n in range(lo, min(hi, NSTEP) + 1)]
    if segs:
        ax.add_collection(LineCollection(segs, colors=[colour], linewidths=lw, linestyles=[ls]))
    xs = sorted({n for n in GRID if lo <= n <= hi} | {n for n in (lo, hi) if n > NSTEP})
    if xs:
        ax.plot(xs, [f(n) for n in xs], color=colour, lw=lw, ls=ls)

def lower_treads(f, k):
    """The lower bounds change only at 2^q and 3*2^(q-2): one tread per constant run, starting half
    an integer before the run, and no risers.  Runs with the same value are joined."""
    starts = sorted({2} | {2 ** q for q in range(2, 18)} | {3 * 2 ** (q - 2) for q in range(3, 18)})
    starts = [b for b in starts if b <= NMAX]
    starts = [b for i, b in enumerate(starts) if i == 0 or f(b, k) != f(starts[i - 1], k)]
    ends = [b - 0.5 for b in starts[1:]] + [NMAX]
    return [((b - 0.5, f(b, k)), (e, f(b, k))) for b, e in zip(starts, ends)]

def draw_lower(ax, f, k, colour):
    ax.add_collection(LineCollection(lower_treads(f, k), colors=[ramp(BASE[colour], k)],
                                     linewidths=width(k)))

def corner_tick(ax, k, fa, hi_a, fb, lo_b):
    """A short black line through the corner where the smallest bound changes from fa (up to
    n = hi_a) to fb (from n = lo_b = hi_a + 1), at equal angles to the two curves.  It needs the
    final layout, since the angles are measured on the page."""
    to_page, y = ax.transData, math.sqrt(fa(hi_a) * fb(lo_b))
    x = math.sqrt(hi_a * lo_b)
    p = to_page.transform((x, y))
    n_left, n_right = round(x / 10 ** 0.08), round(x * 10 ** 0.08)
    left = to_page.transform((n_left, fa(n_left))) - p
    right = to_page.transform((n_right, fb(n_right))) - p
    left, right = left / np.hypot(*left), right / np.hypot(*right)
    along = left + right                    # the bisector of the angle at the corner
    if np.hypot(*along) < 1e-9:             # no corner: cross the curve at right angles
        along = np.array([-right[1], right[0]])
    along *= TICK / 2 * ax.figure.dpi / 72 / np.hypot(*along)
    (x0, y0), (x1, y1) = to_page.inverted().transform([p - along, p + along])
    ax.plot([x0, x1], [y0, y1], color="black", lw=0.8, solid_capstyle="butt", zorder=5)

def arrow_label(ax, text, tip, where):
    ax.annotate(text, xy=tip, xytext=where, fontsize=9, color="#222222", ha="center", va="center",
                arrowprops=dict(arrowstyle="-|>", color="#555555", lw=0.7, shrinkA=2, shrinkB=1))

def k_labels(ax, funcs, ks=(2, 3, 10)):
    """Name a few k at the right-hand ends of the curves."""
    for f in funcs:
        for k in ks:
            ax.text(NMAX * 1.12, f(NMAX, k), f"$k={k}$", fontsize=7.5, va="center", color="#222222")

def style_axes(ax, title, last):
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_xlim(XMIN, XMAX); ax.set_ylim(YMIN, YMAX)
    ax.xaxis.set_major_locator(FixedLocator([10 ** e for e in range(1, 6)]))
    ax.xaxis.set_minor_locator(FixedLocator([m * 10 ** e for e in range(0, 5) for m in range(2, 10)]))
    ax.xaxis.set_minor_formatter(NullFormatter())
    ax.spines["bottom"].set_bounds(XMIN, NMAX)
    if last:
        ax.set_xlabel("number of points $n$")
    ax.set_ylabel("number of directions")
    ax.grid(True, which="major", color="#e4e4e4", lw=0.6)
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    for side in ("left", "bottom"):
        ax.spines[side].set_color("#999999")
    ax.tick_params(colors="#444444", labelsize=8)
    ax.set_title(title, loc="left", fontsize=9)
    label_lowest_ticks(ax)

def legends(ax, extra):
    colour_handles = [Line2D([], [], color=grey(k), lw=width(k) + 0.4, label=f"$k={k}$") for k in KS]
    tick = Line2D([], [], color="black", marker="|", ls="none", markersize=TICK, markeredgewidth=0.8,
                  label="the smallest upper bound changes")
    style_handles = [*extra, tick]
    leg1 = ax.legend(handles=colour_handles, loc="lower right", fontsize=7.5, ncol=3, frameon=False,
                     handlelength=1.6, columnspacing=1.0)
    ax.add_artist(leg1)
    ax.legend(handles=style_handles, loc="upper left", fontsize=7.5, frameon=False,
              bbox_to_anchor=(0.0, 1.0))

# ---- the figure --------------------------------------------------------------------------------
def figure():
    fig, (a, b) = plt.subplots(2, 1, figsize=(6.3, 7.1), sharex=True)
    for k in KS:
        sharp_grid(k, sorted(set(GRID) | set(range(2, SCAN + 1))))

    # (a) before this paper
    runs_a = {k: pieces(k, ("linear", "mps")) for k in KS}
    for k in KS:
        for key, lo, hi in runs_a[k]:
            draw_bound(a, lambda n, key=key: FUNC[key](n, k), ramp(BASE[key], k), width(k), lo, hi)
        # for k = 2 the extra 1 of Theorem 1.2(b) is already in MPS (their triangle), so k = 2 is
        # drawn with it in both panels, in the colour of the bounds known before this paper
        draw_lower(a, lower_now if k == 2 else lower_before, k, "lower_before")
    arrow_label(a, r"upper bound: $(k-1)n+1$", (100, linear(100, 10)), (14, 2600))
    arrow_label(a, r"upper bound: $5\log_2^3(2n)$, $k=2$ only", (60000, mps(60000, 2)), (12000, 800))
    arrow_label(a, r"lower bound: every list fails below", (150, lower_before(150, 2)), (25, 2.6))
    k_labels(a, [lambda n, k: lower_before(n, k)])

    # (b) now
    runs_b = {k: pieces(k, ("linear", "flat")) for k in KS}
    for k in KS:
        for key, lo, hi in runs_b[k]:
            draw_bound(b, lambda n, key=key: FUNC[key](n, k), ramp(BASE[key], k), width(k), lo, hi)
        c = sharpbound.first_for_good(lambda n: closed(n, k) < linear(n, k), 2, SCAN)
        draw_bound(b, lambda n: closed(n, k), ramp(BASE["sharp"], k), width(k), c, NMAX, ls=DOT)
        draw_lower(b, lower_now, k, "lower_before" if k == 2 else "lower")
    arrow_label(b, r"upper bound: $(k-1)n+1$", (40, linear(40, 10)), (8, 900))
    arrow_label(b, r"upper bound: $m^\flat_{k,\mathrm{bal}}(n)$ (solid)", (1500, flat(1500, 10)), (400, 6000))
    arrow_label(b, r"$m^{\mathrm{CF}}_k(n)$ (dotted)", (20000, closed(20000, 10)), (20000, 9000))
    arrow_label(b, r"lower bound: every list fails below", (150, lower_now(150, 2)), (25, 2.6))
    k_labels(b, [lambda n, k: lower_now(n, k), flat])

    style_axes(a, r"(a) Known before this paper", last=False)
    style_axes(b, r"(b) Known now", last=True)
    legends(a, [])
    legends(b, [])
    fig.tight_layout()

    # The ticks go in last, once the layout is fixed, since their angles are measured on the page.
    for ax, runs in ((a, runs_a), (b, runs_b)):
        for k in KS:
            for (ka, _, hi_a), (kb, lo_b, _) in zip(runs[k], runs[k][1:]):
                corner_tick(ax, k, lambda n, ka=ka: FUNC[ka](n, k), hi_a,
                            lambda n, kb=kb: FUNC[kb](n, k), lo_b)
    return fig

def main(png, out):
    fig = figure()
    path = os.path.join(out, "fig_best.pdf")
    fig.savefig(path, metadata={"CreationDate": None})     # no date: rebuilds are identical
    if png:
        fig.savefig(path[:-4] + ".png", dpi=200)
    plt.close(fig)
    print("wrote", os.path.normpath(path))

if __name__ == "__main__":
    args = sys.argv[1:]
    out = args[args.index("--out") + 1] if "--out" in args else \
        os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "paper")
    for i, a in enumerate(args):
        if a == "--colour":
            formula, _, c = args[i + 1].partition("=")
            keys = [key for key, f in FORMULA.items() if f == formula]
            if not (keys and c):
                sys.exit(f"Error! --colour wants FORMULA=#rrggbb with FORMULA one of "
                         f"{', '.join(FORMULA.values())}, not {args[i + 1]!r}")
            for key in keys:
                BASE[key] = c
    main("--png" in args, out)


==> anc/code/rounding_test.py <==
"""How often does a 'random' key [I | A2] fail to separate multisets of n points, when the entries
of A2 are continuous, versus rounded to a few decimals?

By the zero-one law (Theorem thm:zero-one), continuous draws all behave alike (with
probability one); rounded draws are not from a density and can hit the special
lists.  Usage: python rounding_test.py n k m draws decimals dist
  dist = uniform | normal ;  decimals = -1 for no rounding.
Prints one line per draw and a final tally; fooled verdicts are re-checked exactly
by locate.Tester's exact_pair.
"""
import os
import sys
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from locate import Tester  # noqa: E402

n, k, m, draws, decimals, dist = (int(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3]),
                                  int(sys.argv[4]), int(sys.argv[5]), sys.argv[6])
rng = np.random.default_rng(2026 + 7 * decimals + (0 if dist == "uniform" else 1000))
fooled = 0
for t in range(draws):
    A2 = rng.random((m - k, k)) if dist == "uniform" else rng.standard_normal((m - k, k))
    if decimals >= 0:
        A2 = np.round(A2, decimals)
    D = [tuple(r) for r in np.eye(k)] + [tuple(r) for r in A2]
    T = Tester(D, n)
    T.run(stop_after=1)
    bad = bool(T.fooled)
    exact = None
    if bad:
        exact = T.exact_pair(T.fooled[0]) is not None
        fooled += exact
    print(f"draw {t:3d}: A2={A2.tolist()}  {'FOOLED' if bad else 'locates'}"
          f"{'' if exact is None else ' (exact pair: ' + str(exact) + ')'}  "
          f"min nonzero sv {T.gap_nonzero:.1e}", flush=True)
print(f"TALLY n={n} k={k} m={m} dist={dist} decimals={decimals}: {fooled} of {draws} fooled", flush=True)


==> anc/code/sharpbound.py <==
"""Numbers for the paper's sharpening of Hair and Sahai (arXiv:2605.30101, Lemmas 5-6): the
sharpened lemma (Lemma lem:sharp), the bound m^sharp_k(n) of Theorem thm:main and its closed form,
and the intermediate numbers of Remark rem:sharp.

A matching graph of a confusable pair of size s has N = 2s <= 2n vertices, and each of its m
colour classes is a perfect matching.  With m = kT colours split into k random blocks of T, the
lemma gives a pinning pattern whenever

    k log2(N) prod_{j<T} (1 - kT / (4 (kT - j) ln N)) < 1.                      (eq:sharp)

Its left side increases with N, so it is enough to check N = 2n.

    hs_printed(n, k)   Hair and Sahai's bound as their proof writes it, k T(2n)
    hs_eta(n, k)       m^HSE_k(n): their own inequality evaluated exactly, with their failure share 1/(2k)
                       per block: log2(N) (1 - 1/(8 ln N))^T <= 1/(2k)   (counted as theirs)
    hs_exact(n, k)     ... with the plain union bound instead, k log2(N) (1 - 1/(8 ln N))^T < 1
    hs_wor(n, k)       ... and keeping the factor m/(m-j) of drawing without replacement
    sharp(n, k)        m^sharp_k(n): all four changes, i.e. (eq:sharp) at N = 2n
    sharp_cf(n, k)     the closed form (4k-2) ln(2n) ln(k log2 2n) + k + 1, rounded up

Run it to print these for k = 2, 3, 10, with each value of m^sharp_k(n) and of the closed form
checked at 50 digits (mpmath), and the n from which they beat the linear bound (k-1)n+1 and the
(2n-1)k directions of the compressed embedding of Dym et al.
"""
import math

def _log_lhs(N, k, T, rate, wor, prec=None):
    """ln of k log2(N) prod_{j<T} (1 - rate * (m/(m-j) if wor else 1) / ln N), m = kT."""
    m = k * T
    if prec is None:
        lN = math.log(N)
        return math.log(k * math.log2(N)) + sum(
            math.log1p(-rate * (m / (m - j) if wor else 1) / lN) for j in range(T))
    import mpmath                               # only for the 50-digit checks
    with mpmath.workdps(prec):
        lN = mpmath.log(N); rate = mpmath.mpf(rate)
        return mpmath.log(k * lN / mpmath.log(2)) + mpmath.fsum(
            mpmath.log(1 - rate * (mpmath.mpf(m) / (m - j) if wor else 1) / lN) for j in range(T))

def _least(n, k, rate, wor):
    T = 1
    while _log_lhs(2 * n, k, T, rate, wor) >= 0:
        T += 1
    return k * T

def hs_printed(n, k):
    return k * math.ceil(8 * math.log(2 * n) * (math.log(math.log(8 * n)) + math.log(2 * k) + 1))

def hs_eta(n, k):
    b = 2 * n; x = 1 / (8 * math.log(b)); T = 1
    while math.log(math.log2(b)) + T * math.log1p(-x) > -math.log(2 * k):
        T += 1
    return k * T

def hs_exact(n, k):
    return _least(n, k, 1 / 8, False)

def hs_wor(n, k):
    return _least(n, k, 1 / 8, True)

def sharp(n, k):
    return _least(n, k, 1 / 4, True)

def sharp_cf(n, k):
    b = 2 * n
    return math.ceil((4 * k - 2) * math.log(b) * math.log(k * math.log2(b)) + k + 1)

def linear(n, k):
    return (k - 1) * n + 1

def first_for_good(pred, lo, hi):
    """Least n in [lo, hi] such that pred holds on all of [n, hi], or None."""
    n = hi
    while n > lo and pred(n - 1):
        n -= 1
    return n if pred(hi) else None

if __name__ == "__main__":
    print("k  n            linear       HS printed  HS eta  +union  +w/o repl  sharp cf  sharp")
    for k in (2, 3, 10):
        for n in (10**2, 10**3, 10**4, 10**6, 10**9):
            m = sharp(n, k); T = m // k
            assert _log_lhs(2 * n, k, T, 1 / 4, True, 50) < 0 <= _log_lhs(2 * n, k, T - 1, 1 / 4, True, 50)
            assert sharp_cf(n, k) >= m and _log_lhs(2 * n, k, sharp_cf(n, k) // k, 1 / 4, True, 50) < 0
            print(f"{k:<2} {n:<12} {linear(n, k):<12} {hs_printed(n, k):<11} {hs_eta(n, k):<7} {hs_exact(n, k):<7} "
                  f"{hs_wor(n, k):<10} {sharp_cf(n, k):<9} {m}")
    print("\nfrom which n the bound stays below the linear bound / below (2n-1)k:")
    for k in range(2, 11):
        print(f"k={k:2d}: sharp {first_for_good(lambda n: sharp(n, k) < linear(n, k), 2, 3000)}, "
              f"closed form {first_for_good(lambda n: sharp_cf(n, k) < linear(n, k), 2, 3000)};  "
              f"sharp {first_for_good(lambda n: sharp(n, k) < (2 * n - 1) * k, 2, 400)}, "
              f"closed form {first_for_good(lambda n: sharp_cf(n, k) < (2 * n - 1) * k, 2, 400)}")


==> anc/code/slack.py <==
"""How much does the pinning-pattern method lose?

Bipartite matching multigraphs on X u Y, |X| = |Y| = s, N = 2s: each colour (direction)
is a permutation p of {0..s-1}, giving edges x_a -- y_p(a).  For dimension k:

  g_pin(N)  = max #colours with NO pinning pattern on any W
              (k pairwise disjoint colour sets, each connecting W, |W| >= 2);
  g_rig(N)  = max #colours with NO generically rigid W
              (edges inside W have generic rank k(|W|-1), |W| >= 2);
  g_true(N) = max #colours for which, for generic directions, the equations
              (x_a - y_p(a)).d_c = 0 have a solution with x_a != y_b for all a, b
              (a DISJOINT confusable pair whose matching graph is this graph).

g_true <= g_rig <= g_pin, and the argument of Section sec:graphs shows that almost every list
of 1 + max_{s<=n} g_pin(2s) directions separates multisets of size n.
All three properties are monotone in the colour set, so a depth-first search over
colour sets (colour 1 = identity, the rest non-decreasing) that prunes as soon as
the property is lost finds the maxima exactly.  Ranks use random real directions, which
give the generic rank with probability one; we take the max over two draws.

Usage: python slack.py k s [which]   which in {pin,rig,true,all}
"""
import itertools, sys, time
import numpy as np

def perm_list(s):
    return list(itertools.permutations(range(s)))

class Graph:
    def __init__(self, s, k, seed=0):
        self.s, self.k = s, k
        self.N = 2 * s
        rng = np.random.default_rng(seed)
        self.D = [rng.standard_normal((64, k)) for _ in range(2)]   # two independent draws

    # vertices: x_a -> a, y_b -> s+b
    def edges(self, cols):
        return [(a, self.s + p[a], c) for c, p in enumerate(cols) for a in range(self.s)]

    # ---------- pinning pattern ----------
    def connects(self, Wmask, E, colourset):
        parent = {}
        def f(v):
            while parent.get(v, v) != v:
                v = parent[v]
            return v
        for u, v, c in E:
            if c in colourset and (Wmask >> u) & 1 and (Wmask >> v) & 1:
                ru, rv = f(u), f(v)
                if ru != rv:
                    parent[ru] = rv
        roots = {f(v) for v in range(self.N) if (Wmask >> v) & 1}
        return len(roots) == 1

    def pattern_on(self, Wmask, E, colours, k):
        if k == 0:
            return True
        cols = sorted(colours)
        # inclusion-minimal connecting sets, smallest first
        for size in range(1, len(cols) + 1):
            for I in itertools.combinations(cols, size):
                Iset = set(I)
                if not self.connects(Wmask, E, Iset):
                    continue
                # minimal? (skip if a proper subset already connects: it was tried)
                if any(self.connects(Wmask, E, Iset - {c}) for c in I):
                    continue
                if self.pattern_on(Wmask, E, set(cols) - Iset, k - 1):
                    return True
        return False

    def has_pattern(self, cols, newc=None):
        E = self.edges(cols)
        m = len(cols)
        for Wmask in range(1, 1 << self.N):
            if bin(Wmask).count('1') < 2:
                continue
            inside = {c for u, v, c in E if (Wmask >> u) & 1 and (Wmask >> v) & 1}
            if newc is not None and newc not in inside:
                continue            # a pattern not using the new colour existed before
            if len(inside) < self.k:
                continue
            if self.pattern_on(Wmask, E, inside, self.k):
                return True
        return False

    # ---------- generic rigidity of some W ----------
    def has_rigid(self, cols, newc=None):
        E = self.edges(cols)
        k = self.k
        for Wmask in range(1, 1 << self.N):
            Wv = [v for v in range(self.N) if (Wmask >> v) & 1]
            if len(Wv) < 2:
                continue
            EW = [(u, v, c) for u, v, c in E if (Wmask >> u) & 1 and (Wmask >> v) & 1]
            if newc is not None and all(c != newc for _, _, c in EW):
                continue
            need = k * (len(Wv) - 1)
            if len(EW) < need:
                continue
            idx = {v: i for i, v in enumerate(Wv)}
            best = 0
            for D in self.D:
                M = np.zeros((len(EW), k * len(Wv)))
                for r, (u, v, c) in enumerate(EW):
                    M[r, k * idx[u]:k * idx[u] + k] = D[c]
                    M[r, k * idx[v]:k * idx[v] + k] -= D[c]
                best = max(best, np.linalg.matrix_rank(M, tol=1e-8))
            if best == need:
                return True
        return False

    # ---------- generic disjoint confusable pair ----------
    def fools(self, cols):
        E = self.edges(cols)
        k, N, s = self.k, self.N, self.s
        for D in self.D:
            M = np.zeros((len(E), k * N))
            for r, (u, v, c) in enumerate(E):
                M[r, k * u:k * u + k] = D[c]
                M[r, k * v:k * v + k] -= D[c]
            _, sv, vt = np.linalg.svd(M)
            svf = np.zeros(k * N); svf[:len(sv)] = sv
            K = vt[svf < 1e-8 * max(1.0, svf.max())].T          # (kN) x dimK
            ok = True
            for a in range(s):
                for b in range(s):
                    diff = K[k * a:k * a + k, :] - K[k * (s + b):k * (s + b) + k, :]
                    if np.abs(diff).max() < 1e-7:                 # K inside {x_a = y_b}
                        ok = False
                        break
                if not ok:
                    break
            if ok:
                return True          # generic: one good draw suffices
        return False

def search(k, s, which):
    G = Graph(s, k)
    P = perm_list(s)
    ident = tuple(range(s))
    best = {'depth': 0, 'example': None}
    nodes = [0]

    def ok(cols):
        nodes[0] += 1
        newc = len(cols) - 1
        if which == 'pin':
            return not G.has_pattern(cols, newc)
        if which == 'rig':
            return not G.has_rigid(cols, newc)
        return G.fools(cols)

    def dfs(cols, start):
        if len(cols) > best['depth']:
            best['depth'] = len(cols); best['example'] = list(cols)
        for i in range(start, len(P)):
            c2 = cols + [P[i]]
            if ok(c2):
                dfs(c2, i)

    t0 = time.time()
    if ok([ident]):
        dfs([ident], 0)
    return best['depth'], best['example'], nodes[0], time.time() - t0

if __name__ == "__main__":
    k, s = int(sys.argv[1]), int(sys.argv[2])
    whichs = ['pin', 'rig', 'true'] if len(sys.argv) < 4 or sys.argv[3] == 'all' else [sys.argv[3]]
    for w in whichs:
        d, ex, nodes, dt = search(k, s, w)
        print(f"k={k} s={s} N={2*s}  g_{w} = {d}   (nodes {nodes}, {dt:.0f}s)  example: {ex}", flush=True)


==> anc/provenance.tex <==
% provenance.tex: one-page supplementary note on how the bounds in the figures are credited
\documentclass[10pt,a4paper]{article}
\usepackage[margin=2.2cm]{geometry}
\usepackage{amsmath,amssymb}
\usepackage{enumitem}
\usepackage{hyperref}
\hypersetup{colorlinks=true,urlcolor=blue!55!black}
\usepackage{xcolor}
\pagestyle{empty}
\setlist{leftmargin=*,itemsep=2pt,topsep=3pt}
\newcommand{\R}{\mathbb{R}}

\begin{document}
\begin{center}
  {\large\bfseries Credit and provenance for the bounds in the figures}\\[3pt]
  Supplementary note to \emph{How many sorted projections determine any $n$ points
  in $\R^k$?}
\end{center}

Figures~2 and~3 and Table~S1 of the paper show the best known bounds on
$m_k(n)$, the least number of directions in $\R^k$ whose sorted projections
determine every multiset of $n$ points, both before the paper and now.  Each
bound is credited to a source.  This note states the rules, so that a reader can
check or dispute any credit.  The rules are applied mechanically, by
\texttt{boundsdb.py}, to a database \texttt{bounds.toml} that records only what
each source states (both are in the accompanying code): \texttt{plot\_best\_k.py}
draws Figures~2 and~3 from it, and \texttt{boundsdb.py --table} prints
Table~S1.  Figure~1, drawn by \texttt{plot\_bounds.py}, shows a selection of
these bounds, named in its caption.  It colours each curve by the result it
draws, not by the credit at each $n$: where Theorem~1.2 only equals the
logarithmic bound of Dym et al., for example, the credit is theirs.

\paragraph{1. What counts as a source's own bound.}
\begin{itemize}
\item An explicit formula or inequality that a source publishes, including one
  inside a proof, is that source's.  We only evaluate it, exactly, and with the
  source's own choices of any parameters.  For example,
  $5\log_2^3(2n)$ (Matou\v{s}ek, P\v{r}\'{\i}v\v{e}tiv\'{y} and
  \v{S}kovro\v{n}, Proposition~3.1), and Hair and Sahai's own inequality,
  evaluated exactly, which is $m^{\mathrm{HSE}}_k(n)$ in the paper.
\item A bound stated only up to an unknown constant gives no number.  Deriving a
  numerical bound from it is new work, and the source is credited for the idea.
\item Any change to a source's argument, however small, is new work.  For
  example, changes (i)--(iv) of the paper's Lemma~5.2.
\end{itemize}

\paragraph{2. Results carried over from another field.}
A result proved in another setting and applied to this problem with little or
no new work counts, for this problem, as new in the paper that first applies
it.  The text of that paper must say plainly where the work comes from.  For
example, Hair and Sahai's lemmas, proved for list recovery of random linear
codes, appear among the bounds known ``now'', not ``before''.  When rules~1
and~2 both apply, as to $m^{\mathrm{HSE}}_k(n)$, the text and Table~S1 call the
bound the source's, and the database enters it under the paper that first
applies it, naming the source.

\paragraph{3. Only checkable numbers.}
The figures show only results that a reader can check.
\begin{itemize}
\item A computer result counts if it is rigorous: exact arithmetic, a stated
  certificate, or a published search that can be checked.
\item A result found only in floating point does not count.  If it is later
  verified exactly, and the method of verification is published, the verified
  result is credited to the verifier, and the original finding is acknowledged
  in the text.  A verification that is not explained counts for nothing,
  whoever made it.
\item A list that fails as printed counts for nothing.
\end{itemize}
For example, Dym et al.\ found lists for $m_2(4)$, $m_2(5)$ and $m_4(3)$ in
floating point.  The paper verifies them in exact arithmetic and says how, so it
is credited, and their finding is acknowledged.

\paragraph{4. The mechanical rules.}
\begin{enumerate}[label=(\alph*)]
\item The best upper bound at $(n,k)$ is the least upper bound that some source
  states there; the best lower bound is the greatest lower bound that some
  source states there.  A list that works for $n$ points also works for fewer,
  and one that fails for $n$ points also fails for more.
\item Each best bound is credited to the earliest source that states it, dated by
  its first public version.
\item Where the best upper and lower bounds meet, $m_k(n)$ is known, and the
  value is credited to the later of the two sources.
\item Bounds from different sources are never combined, unless some source
  states the combination.  The check \texttt{boundsdb.py --check} reports
  combinations that would give more.
\item ``Before this paper'' is the same computation with this paper's entries
  removed.
\end{enumerate}

\paragraph{5. What the rules are for.}
The rules decide what the figures and Table~S1 show, in the space available, and
keep those choices consistent.  They are a guide, not a way of settling who owns
a result, which is more complicated.  Where a case does not fit them, the paper
says what it did and why.  A credit that turns out to be wrong is corrected in
\texttt{bounds.toml}, and the figures are redrawn.
\end{document}

